Incremental Graph Computation: Anchored Vertex Tracking in Dynamic Social Networks

User engagement has recently received significant attention in understanding the decay and expansion of communities in many online social networking platforms. When a user chooses to leave a social networking platform, it may cause a cascading dropping out among her friends. In many scenarios, it would be a good idea to persuade critical users to stay active in the network and prevent such a cascade because critical users can have significant influence on user engagement of the whole network. Many user engagement studies have been conducted to find a set of critical (anchored) users in the static social network. However, social networks are highly dynamic and their structures are continuously evolving. In order to fully utilize the power of anchored users in evolving networks, existing studies have to mine multiple sets of anchored users at different times, which incurs an expensive computational cost. To better understand user engagement in evolving network, we target a new research problem called Anchored Vertex Tracking (AVT) in this paper, aiming to track the anchored users at each timestamp of evolving networks. Nonetheless, it is nontrivial to handle the AVT problem which we have proved to be NP-hard. To address the challenge, we develop a greedy algorithm inspired by the previous anchored k-core study in the static networks. Furthermore, we design an incremental algorithm to efficiently solve the AVT problem by utilizing the smoothness of the network structure's evolution. The extensive experiments conducted on real and synthetic datasets demonstrate the performance of our proposed algorithms and the effectiveness in solving the AVT problem.

==> TKDE2021_Dynamic_Anchored (Copy)/fig/exp/time_cost.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "import os\n",
    "\n",
    "methods = ['olak','greedy', 'incavt','rcm']\n",
    "\n",
    "def extract_anchor_size(dataset):\n",
    "    if dataset==\"Gnutella31\" or dataset==\"Deezer\" or dataset =='eucore' or dataset == 'mathoverflow':\n",
    "        K = 3\n",
    "    else:\n",
    "        K = 10\n",
    "        \n",
    "    T = 30\n",
    "    \n",
    "    A = [5,10,15,20]\n",
    "    \n",
    "    time_result =[]\n",
    "    for a in A:\n",
    "        temp_time = []\n",
    "        for m in methods:\n",
    "            if m!='rcm':\n",
    "                print(\"T\",T)\n",
    "                filename = \"{}_result/{}_{}_{}_{}.txt\".format(dataset,m,a,T,K)\n",
    "                print(\"filename\",filename)\n",
    "                fp = open(filename)\n",
    "                for line in fp:\n",
    "                    if \"total costs\" in line:\n",
    "                        if dataset =='eucore':\n",
    "                            time = float(line.split()[2]) # millisecond as unit\n",
    "                        else:\n",
    "                            time = float(line.split()[2])/1000 # second as unit\n",
    "                        temp_time.append(time)\n",
    "                fp.close()\n",
    "            else:\n",
    "                rcm_temp_time = 0 # this time cost need to include all the timestamps for rcm\n",
    "                for T in range(0,31): \n",
    "                    filename = \"{}_result/{}_{}_{}_{}.txt\".format(dataset,m,a,T,K)\n",
    "                    fp = open(filename)\n",
    "                    for line in fp:\n",
    "                        if \"total time:\" in line:\n",
    "                            if dataset =='eucore' :\n",
    "                                time = float(line.split()[2])*1000 # millisecond\n",
    "                            else:\n",
    "                                time = float(line.split()[2])\n",
    "                            rcm_temp_time+=time # second\n",
    "                    fp.close()\n",
    "                temp_time.append(rcm_temp_time)\n",
    "        \n",
    "        time_result.append(temp_time)\n",
    "        \n",
    "    return time_result \n",
    "    wp = open('result/{}_anchor_size_comparison'.format(dataset),'w')\n",
    "    for index, value in enumerate(A):\n",
    "        time_result.insert(0,index+1)\n",
    "        wp.write(\" \".join(map(str,time_result))+\"\\n\")\n",
    "    wp.close()\n",
    "    #return time_result \n",
    "\n",
    "def extract_core_size(dataset):\n",
    "\n",
    "    if dataset==\"Gnutella31\":\n",
    "        K = [2,3,4]\n",
    "        \n",
    "    elif dataset==\"Deezer\" or dataset =='eucore' or dataset =='mathoverflow':\n",
    "        K = [2,3,4,5]\n",
    "    else:\n",
    "        K = [5,10,15,20]\n",
    "    T = 30\n",
    "    A = 10\n",
    "    time_result =[]\n",
    "    for a in K:\n",
    "        temp_time = []\n",
    "        for m in methods:\n",
    "            if m !='rcm':\n",
    "                filename = \"{}_result/{}_{}_{}_{}.txt\".format(dataset,m,A,T,a)\n",
    "                fp = open(filename)\n",
    "                for line in fp:\n",
    "                    if \"total costs\" in line:\n",
    "                        if dataset =='eucore':\n",
    "                            time = float(line.split()[2]) # millisecond as unit\n",
    "                        else:\n",
    "                            time = float(line.split()[2])/1000 # second as unit\n",
    "                        temp_time.append(time)\n",
    "                fp.close()\n",
    "            else:\n",
    "                rcm_temp_time = 0 # this time cost need to include all the timestamps for rcm\n",
    "                for T in range(0,31): \n",
    "                    filename = \"{}_result/{}_{}_{}_{}.txt\".format(dataset,m,A,T,a)\n",
    "                    fp = open(filename)\n",
    "                    for line in fp:\n",
    "                        if \"total time:\" in line:\n",
    "                            if dataset =='eucore':\n",
    "                                time = float(line.split()[2])*1000 # millisecond\n",
    "                            else:\n",
    "                                time = float(line.split()[2])\n",
    "                            rcm_temp_time+=time # second \n",
    "                    fp.close()\n",
    "                temp_time.append(rcm_temp_time)\n",
    "        time_result.append(temp_time)\n",
    "        \n",
    "    return time_result\n",
    "\n",
    "    wp = open('result/{}_core_size_comparison'.format(dataset))\n",
    "    for index, value in enumerate(K):\n",
    "        time_result.insert(0,index+1)\n",
    "        wp.write(\" \".join(map(str,time_result))+\"\\n\")\n",
    "    wp.close()\n",
    "    \n",
    "\n",
    "\n",
    "def extract_snapshot_size(dataset):\n",
    "\n",
    "    if dataset==\"Gnutella31\" or dataset==\"Deezer\" or dataset =='eucore' or dataset == 'mathoverflow':\n",
    "        K = 3\n",
    "    else:\n",
    "        K = 10\n",
    "    A = 10\n",
    "    T =[2,4,6,8,10,12,14,16,18, 20, 22, 24, 26, 28, 30]\n",
    "    time_result =[]\n",
    "    for a in T:\n",
    "        temp_time = []\n",
    "        for m in methods:\n",
    "                                        \n",
    "            if m !='rcm':\n",
    "                filename = \"{}_result/{}_{}_{}_{}.txt\".format(dataset,m,A,a,K)\n",
    "                fp = open(filename)\n",
    "                for line in fp:\n",
    "                    if \"total costs\" in line:\n",
    "                        if dataset =='eucore':\n",
    "                            time = float(line.split()[2]) # millisecond as unit\n",
    "                        else:\n",
    "                            time = float(line.split()[2])/1000 # second as unit\n",
    "                        temp_time.append(time)\n",
    "                fp.close()\n",
    "            else:\n",
    "            \n",
    "                rcm_temp_time = 0 # this time cost need to include all the timestamps for rcm\n",
    "                for t in range(0,a+1): # be careful, this is accumulated time \n",
    "                    filename = \"{}_result/{}_{}_{}_{}.txt\".format(dataset,m,A,t,K)\n",
    "                    fp = open(filename)\n",
    "                    for line in fp:\n",
    "                        if \"total time:\" in line:\n",
    "                            if dataset =='eucore':\n",
    "                                time = float(line.split()[2])*1000 # millisecond\n",
    "                            else:\n",
    "                                time = float(line.split()[2])\n",
    "                            rcm_temp_time+=time\n",
    "                    fp.close()\n",
    "                temp_time.append(rcm_temp_time)\n",
    "\n",
    "        time_result.append(temp_time)\n",
    "    return time_result\n",
    "    wp = open('result/{}_snapshot_size_comparison'.format(dataset))\n",
    "    \n",
    "    for index, value in enumerate(T):\n",
    "        time_result.insert(0,index+1)\n",
    "        wp.write(\" \".join(map(str,time_result))+\"\\n\")\n",
    "    wp.close()\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "%matplotlib inline \n",
    "import numpy as np\n",
    "import numpy.random\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "plt.style.use('default')\n",
    "plt.rcParams[\"font.size\"] = \"16\"\n",
    "\n",
    "import os\n",
    "#os.chdir('/home/syang/project/anchored_core_AVT/anchored_core_AVT/')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "T 30\n",
      "filename eucore_result/olak_5_30_3.txt\n",
      "T 30\n",
      "filename eucore_result/greedy_5_30_3.txt\n",
      "T 30\n",
      "filename eucore_result/incavt_5_30_3.txt\n",
      "T 30\n",
      "filename eucore_result/olak_10_30_3.txt\n",
      "T 30\n",
      "filename eucore_result/greedy_10_30_3.txt\n",
      "T 30\n",
      "filename eucore_result/incavt_10_30_3.txt\n",
      "T 30\n",
      "filename eucore_result/olak_15_30_3.txt\n",
      "T 30\n",
      "filename eucore_result/greedy_15_30_3.txt\n",
      "T 30\n",
      "filename eucore_result/incavt_15_30_3.txt\n",
      "T 30\n",
      "filename eucore_result/olak_20_30_3.txt\n",
      "T 30\n",
      "filename eucore_result/greedy_20_30_3.txt\n",
      "T 30\n",
      "filename eucore_result/incavt_20_30_3.txt\n",
      "raw\n",
      "[[ 206.469167     53.121083   1650.165063   6670.90988159]\n",
      " [ 320.87191      60.035141   1604.277577   6576.06840134]\n",
      " [ 403.119396     66.61708    1739.111613   6642.09008217]\n",
      " [ 462.729463    119.573628   1657.196805   6643.36824417]]\n",
      "log 10 \n",
      "[[2.31485521 1.72526692 3.21752739 3.82418507]\n",
      " [2.5063317  1.77840553 3.20527951 3.81796632]\n",
      " [2.60543369 1.82358559 3.24032746 3.82230476]\n",
      " [2.66532715 2.07763541 3.21937409 3.82238833]]\n",
      "times to incavt\n",
      "[[0.12512031 0.03219138 1.         4.04257127]\n",
      " [0.20001022 0.03742192 1.         4.09908391]\n",
      " [0.23179616 0.03830524 1.         3.81924313]\n",
      " [0.27922421 0.07215415 1.         4.00879861]]\n",
      "average times\n",
      "[0.20903772 0.04501817 1.         3.99242423]\n",
      "(4, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x550 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[ 662.05669     172.857713   1678.035664   6550.1074791 ]\n",
      " [ 320.87191      60.035141   1604.277577   6576.06840134]\n",
      " [ 487.303636     97.204322   1631.353563   6693.27425957]\n",
      " [ 552.451061    154.034094   1777.139095   6808.63618851]]\n",
      "(4, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x550 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[  42.080163      8.134578     24.410184    623.2817173 ]\n",
      " [  61.495577     11.014412     42.263125   1045.70603371]\n",
      " [  79.453579     13.767788     46.488253   1468.85299683]\n",
      " [  97.906722     15.655934     50.253216   1889.3430233 ]\n",
      " [ 116.688633     19.011771     53.968029   2313.34924698]\n",
      " [ 136.485902     20.749643     57.943772   2737.20979691]\n",
      " [ 156.332635     22.700338     61.733877   3163.48218918]\n",
      " [ 176.849706     25.411295     65.400718   3585.4139328 ]\n",
      " [ 196.985412     27.574603     69.528573   4005.61380386]\n",
      " [ 217.214271     30.319571     74.77709    4426.23186111]\n",
      " [ 239.556272     33.663339    125.980266   4844.98476982]\n",
      " [ 272.849152     44.889379    285.968838   5258.96787643]\n",
      " [ 300.545013     55.621769   1414.26056    5693.32647324]\n",
      " [ 311.101411     57.96428    1503.502132   6136.67201996]\n",
      " [ 320.87191      60.035141   1604.277577   6576.06840134]]\n",
      "[[1.62407741 0.91033503 1.38757105 2.79468439]\n",
      " [1.78884388 1.04196132 1.62596161 3.01940961]\n",
      " [1.90011346 1.13886417 1.66734323 3.16697833]\n",
      " [1.99081251 1.19467898 1.70116386 3.27631081]\n",
      " [2.06702855 1.27902257 1.73213656 3.3642412 ]\n",
      " [2.13508779 1.31701063 1.76300676 3.43730809]\n",
      " [2.19404965 1.35603232 1.79052355 3.50016539]\n",
      " [2.24760434 1.4050268  1.81558252 3.5545393 ]\n",
      " [2.29443407 1.44050927 1.84216332 3.60266908]\n",
      " [2.33688836 1.48172305 1.87376856 3.64603416]\n",
      " [2.37940755 1.52715719 2.10030252 3.68529242]\n",
      " [2.43592261 1.6521436  2.45631871 3.72090052]\n",
      " [2.47790953 1.7452448  3.15052943 3.75536609]\n",
      " [2.49290198 1.76316045 3.17710405 3.78793291]\n",
      " [2.5063317  1.77840553 3.20527951 3.81796632]]\n",
      "(15, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 450x650 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "T 30\n",
      "filename mathoverflow_result/olak_5_30_3.txt\n",
      "T 30\n",
      "filename mathoverflow_result/greedy_5_30_3.txt\n",
      "T 30\n",
      "filename mathoverflow_result/incavt_5_30_3.txt\n",
      "T 30\n",
      "filename mathoverflow_result/olak_10_30_3.txt\n",
      "T 30\n",
      "filename mathoverflow_result/greedy_10_30_3.txt\n",
      "T 30\n",
      "filename mathoverflow_result/incavt_10_30_3.txt\n",
      "T 30\n",
      "filename mathoverflow_result/olak_15_30_3.txt\n",
      "T 30\n",
      "filename mathoverflow_result/greedy_15_30_3.txt\n",
      "T 30\n",
      "filename mathoverflow_result/incavt_15_30_3.txt\n",
      "T 30\n",
      "filename mathoverflow_result/olak_20_30_3.txt\n",
      "T 30\n",
      "filename mathoverflow_result/greedy_20_30_3.txt\n",
      "T 30\n",
      "filename mathoverflow_result/incavt_20_30_3.txt\n",
      "raw\n",
      "[[ 89.47768587  11.61557021  53.90104669  17.33567381]\n",
      " [177.59637892  20.93029821  53.81456348  16.27308726]\n",
      " [263.78786772  29.51028429  57.77669592  17.67623377]\n",
      " [348.65493914  37.55500157  62.32833222  17.41051531]]\n",
      "log 10 \n",
      "[[1.95171474 1.06504053 1.7315972  1.23894073]\n",
      " [2.24943411 1.32077542 1.73089982 1.21146995]\n",
      " [2.42125482 1.46997339 1.7617527  1.24738974]\n",
      " [2.54239582 1.57466778 1.79468551 1.24081163]]\n",
      "times to incavt\n",
      "[[1.66003615 0.21549805 1.         0.32162036]\n",
      " [3.30015459 0.38893372 1.         0.30239188]\n",
      " [4.56564474 0.51076448 1.         0.30594054]\n",
      " [5.59384355 0.602535   1.         0.27933549]]\n",
      "average times\n",
      "[3.77991976 0.42943281 1.         0.30232207]\n",
      "(4, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x550 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[385.61065178  39.24560554  53.82698639  13.868191  ]\n",
      " [177.59637892  20.93029821  53.81456348  16.27308726]\n",
      " [134.54662597  18.06397092  53.66031999  18.07078171]\n",
      " [118.15670962  16.37697144  54.52251798  18.1133883 ]]\n",
      "(4, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x550 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[ 25.91778471   3.07245838   1.18633834   2.12772775]\n",
      " [ 43.07258597   5.11239146   1.33429463   3.55220985]\n",
      " [ 60.40372512   7.18805039   1.48561215   4.99100304]\n",
      " [ 77.74090322   9.18491137   1.6327844    6.4302628 ]\n",
      " [ 94.63232164  11.12950699   1.81996664   7.86203313]\n",
      " [112.187876    12.99973672   2.04394795   9.30540609]\n",
      " [129.3149897   14.66220983   2.2419075   10.55315518]\n",
      " [144.38586297  16.3386827   19.9439127   11.72702932]\n",
      " [156.45938729  17.7882605   33.75602668  12.84836507]\n",
      " [164.90903216  18.92966145  42.73224159  13.68147707]\n",
      " [170.08306424  19.78164822  48.40188281  14.34484577]\n",
      " [172.73267145  20.13523434  52.44153781  14.85211086]\n",
      " [174.67248681  20.45774073  51.94512448  15.33818126]\n",
      " [176.04967718  20.65570728  53.5548674   15.80652976]\n",
      " [177.59637892  20.93029821  53.81456348  16.27308726]]\n",
      "[[1.41359788 0.48748601 0.07420857 0.32791606]\n",
      " [1.63420095 0.7086241  0.12525174 0.55049861]\n",
      " [1.78106372 0.85661111 0.17190544 0.69818783]\n",
      " [1.89064958 0.96307497 0.21292884 0.80822872]\n",
      " [1.97603949 1.04647593 0.26006343 0.89553487]\n",
      " [2.04994593 1.11393456 0.31046983 0.96873533]\n",
      " [2.11164887 1.16619943 0.35061769 1.02338232]\n",
      " [2.15952467 1.21321704 1.29981036 1.06918801]\n",
      " [2.19440163 1.25013348 1.52835132 1.10884787]\n",
      " [2.21724444 1.27714285 1.63075568 1.13613299]\n",
      " [2.23066107 1.29626247 1.68486226 1.15669588]\n",
      " [2.23737449 1.30395669 1.71967542 1.17178818]\n",
      " [2.2422245  1.31085767 1.71554479 1.18577387]\n",
      " [2.24563523 1.31504007 1.72879895 1.19883653]\n",
      " [2.24943411 1.32077542 1.73089982 1.21146995]]\n",
      "(15, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAcIAAAKKCAYAAACu+1vZAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAA9hAAAPYQGoP6dpAACs30lEQVR4nOzdd1xTV/8H8E/CXkGWC0UUFUURxa11D1Soo6i4FVdrXXXUOutq3Yu6nipaceMeVUFBrVsQ3FIHIqCiAiJhj+T8/vCXW2MChJAQQr7v1yuvp9577rkn6HM/3HPPOZfHGGMghBBCdBRf0w0ghBBCNImCkBBCiE6jICSEEKLTKAgJIYToNApCQgghOo2CkBBCiE6jICSEEKLTKAgLsX//fjRr1gwmJiawsbFBt27dkJSUpOlmEUIIUSEKwgKsXLkSvr6+6NGjB86ePYuAgAC4ubkhJydH000jhBCiQjxaWUbWs2fP0KBBA2zevBnjx4/XdHMIIYSoEd0RyvHXX3/B2NgYo0aN0nRTCCGEqJnWBGFMTAy2b9+OcePGwc3NDfr6+uDxePjtt98UOv7s2bPo2rUrrK2tYWZmBnd3d2zcuBFisVim7M2bN+Hs7IyAgADUqFED+vr6aNKkCYKDg1X9tQghhGiYvqYboCg/Pz/4+fkpdeyKFSswZ84cAECtWrVgbm6O+/fvY8qUKQgJCcHx48fB5//3O8G7d+/w5s0bLFy4ECtXrkTFihWxfv16fPvtt3j48CGcnZ1V8p0IIYRontbcEdra2sLLywtLlizBuXPn4O3trdBxN2/exNy5c8Hn87F//35ER0fj/v37iIyMRKVKlXDq1CmsW7dO6hiRSIT09HT4+/tj+PDh8PDwwPHjx2FtbY01a9ao4+sRQgjREK0Jwvnz5+P06dNYsGABevToAXNzc4WO++2338AYw9ixYzF48GBuu5ubGxeAK1asQF5eHrfP2toaANCpUydum4mJCVq1aoUnT56o4usQQggpI7QmCJUhFAoREhICABgzZozM/gEDBkAgECA5ORmXLl3itjdo0AA8Hk+mPGMM2dnZ6mswIYSQUleug/Du3bvIzc2FsbEx3N3dZfYbGBigefPmAIDbt29z2728vMAYQ2hoKLctMzMTN2/eRNOmTdXfcEIIIaWmXAfh8+fPAQAODg7Q15c/LqhWrVpSZQGgb9++aNGiBcaOHYtdu3bh7Nmz6NOnDzIyMjBjxgz1N5wQQkip0ZpRo8pISUkBAFhZWRVYRrJPUhYA+Hw+zpw5g5kzZ2L69OnIyspCy5YtcenSpUJHjObk5EitPCMWi/Hx40fY2NjI7WolhBCiPowxpKWloWrVqlIzA75WroNQ8jzP0NCwwDJGRkYAgKysLKnttra22LVrV7HOt3z5cixevLh4jSSEEKJW8fHxqFatWoH7y3UQGhsbAwByc3MLLCO5gzMxMSnx+ebMmYPp06dzf05NTYWDgwPi4+MhEAhKXD8hhBDFCYVCVK9eHRYWFoWWK9dBKK/b82uKdJ8qysjIiLvD/JJAIKAgJIQQDSnq0VS5HixTp04dAEBcXBzy8/Pllnn58qVUWUIIIbqlXAdhkyZNYGBggOzsbERGRsrsz8vLQ3h4OACgZcuWpd08QgghZUC5DkKBQICuXbsCAHbs2CGz//DhwxAKhbCxsUHHjh1LuXWEEELKgnIdhAAwb9488Hg8+Pv748CBA9z2+/fvcwNbZs2aVejIUkIIIeWX1ryY9/r16+jTpw/35/T0dOTk5MDU1FRqxOfdu3dRvXp1qWN///13zJ8/H8B/b5949OgRxGIxPD09cfLkSejp6am8zUKhEJaWlkhNTaXBMoQQUsoUvQZrzajRvLw8JCcny2zPzMxEZmYm92eRSCRTZt68eXBzc8P69esRERGBd+/ewdXVFb6+vpg0aZJaQpAQQoh20Jo7Qm1Ed4SEEKI5il6Dy/0zQkIIIaQwFISEEEJ0GgUhIYQQnUZBSAghRKdREBJCCNFpFISEEEJ0GgUhIYQQnUZBSAghRKdREBJCCNFpFISEEEJ0GgUhIYQQnUZBSLTW6dOn4ePjAwcHBxgbG8Pa2hpNmzbFggUL8P79e7nH7Nq1CzweD46Ojkqfd/LkyeDxeODxeLhw4UKhZRU5X0BAAPT09MDj8bBq1Sql20UIUY7WvH2ClFxcXBySkpKKfZytrS0cHBzU0CLlpKamwsfHB8HBwQAAOzs7uLq6QigU4u7du4iMjISfnx/8/f0xcOBAlZ47Ly8PBw8e5P68Z88edOvWTen6du7ciXHjxkEsFmPt2rXcOzIJIaWIEbVJTU1lAFhqaqqmm8JiY2OZqakpA1Dsj6mpKYuNjdX0V2CMMZaTk8OaN2/OADBHR0d29uxZJhaLuf1xcXFs0KBBDADj8/nsyJEjUsf/9ddfDACrUaOGUuc/deoUA8AqVKjAADAzMzOWnp5eYPnCzrd9+3bG4/EYAObn56dUewghBVP0Gkx3hDoiKSkJmZmZ2Lt3L+rXr6/wcVFRURg2bBiSkpLKxF3hwoULER4ejipVquDq1auoVq2a1P7q1avjwIEDMDExwV9//YWxY8fim2++QaVKlVRy/j179gAAJk6ciBMnTuDx48c4fvw4hg0bVqx6/vzzT0yYMAEAsHnzZvz4448qaR8hpPgoCHVM/fr14e7urulmKOXTp0/YtGkTAGDNmjUyIfglPz8/nD59GklJSdi0aROWLl1a4vOnpqbi9OnTAIAhQ4bA1NQU8+bNw549e4oVhFu3bsXEiRO5//7+++9L3DZCiPJosAzRGmfPnkV6ejpsbW0xYMCAQstaWFhg6NChAIBDhw6p5PyHDh1CdnY23Nzc4OLigiFDhoDH4yE0NBQJCQkK1bFp0ybu7m/79u0UgoSUARSERGvcuHEDANCmTRsYGBgUWb59+/YAgGfPniE5ObnE55d0i0oC1tHREW3atIFIJML+/fuLPP6PP/7A5MmTwefzsXPnTowZM6bEbSKElBwFoZbJyMhARkYGGGPcttzcXGRkZCAnJ0duWbFYzG3Lz89HRkYGsrOziyybl5eHrKwsmTZkZmYiIyMDIpFIpl555VXlzZs3AAAnJyeFyn9ZTnKssl69eoVr166Bx+Nh0KBB3PYhQ4YA+C8kC/LmzRtMnToVPB4PAQEBGDVqVInaQwhRHQpCLWNubg5zc3OpaRCrV6+Gubk5Jk2aJFW2YsWKMDc3R1xcHLctMDAQ5ubmMncjjo6OMDc3R1RUFLdt165d+Oabb2Ta4OLiAnNzc0RGRsrU27t37xJ/x4KkpaUBAMzMzBQq/2U5ybHK2rt3LxhjaNeuHapXr85tHzhwIAwMDHD//n08fPiwwOMlv7gwxvD69esStYUQoloUhERrWFhYAPh896qIL8tJjlXW3r17Afx3Byhha2uL7t27Ayj8rrBatWpYtmwZAGDOnDnYvHlzidpDCFGhUpjKobPUMY8wPT2dpaenS82dy8nJYenp6Sw7O1tuWZFIxCIiIhgAdvv2bZaens6ysrIKLCuRm5vLrl27xgCwiIgIbntGRgZLT09n+fn53La8vDyWnp7OMjMzVfZdvzZx4kQGgPXu3Vuh8kePHuXmQiYlJTHGlJtHePv2bQaAGRgYsOTkZJn9+/fvZwCYvb291M9P3vnmzJnDADAej8f++usvhdtACCk+Ra/BdEeoZczMzGBmZgYej8dtMzQ0hJmZGYyMjOSW5fP/+2vW19eHmZkZjI2NiyxrYGAAExMTmTaYmprCzMwMenp6MvXKK68qbdq0AfB50Ex+fn6R5a9cuQIAqFOnDmxsbJQ+7+7duwF8fmZqY2PDLa8m+UjuEt+8eYOLFy8WWteyZcswefJkMMYwduxYHDlyROl2EUJUg4KQaI1evXrBzMwMSUlJOHz4cKFl09LSsG/fPgCAj4+P0ufMy8tDYGAgAMDGxgaVKlWS+zE3NwdQ9KAZ4PMcR19fX4hEIgwZMgRnz55Vun2EkJKjICRao0KFCtxE9BkzZhQ66GTq1KlISkqCpaUld4wyzp07h6SkJJiZmeHVq1d49+6d3M/Ro0cBAMeOHUNmZmahdfJ4PG4d1Ly8PHh7e+PSpUtKt5EQUjIUhESrLFmyBO7u7khISED79u0RFBQkNZXk9evXGDJkCP766y/weDxs27YNlStXVvp8kju8fv36cXd98nTp0gVVqlRBeno6jh8/XmS9fD4fe/fuhZeXF7Kzs9G7d2/cunVL6XYSQpRHS6zpmC+nR6ijvLoZGRkhNDQUAwYMQEhICHr27Ak7OzvUqFEDaWlpePbsGRhjMDc3x7Zt2wp8+0R8fDxsbW0LPE+vXr3wxx9/cEuqDR8+vNB26enpYdCgQVi/fj327NnDTbovjIGBAQ4fPgxPT09cvHgRvXr1wqVLl+Dm5lbksYQQ1aEg1BG2trYwNTUt9uLQwOfBMYWFRmmrUKECLly4gJMnT2Lv3r24desWHjx4ABMTE7i5uaFXr16YPHlyoXeCYrG40NVmhEIhDh8+jJycHFSuXBldunQpsl3Dhg3D+vXrERISgnfv3il0J2psbIxTp06hW7duuHnzJrp3745//vkH9erVK/JYQohq8NiX/UpEpYRCISwtLZGamgqBQKDp5pSb9xESQogiFL0G0x2hDnFwcKBAI4SQr9BgGUIIITqNgpAQQohOoyAkhBCi0ygICSGE6DQKQkIIITqNgpAQQohOoyAkhBCi0ygICSGE6DQKQkIIITqNgpAQQohOoyAkhBCi0ygICSGE6DQKQkIIITqNgpAQQohOoyAkpAwbNWoUeDwedu3apemmEFJuURASrRUWFoaJEyeiYcOGsLKygoGBAWxtbdGmTRvMmjULERERmm4iIUQL0It5dUhOTg4MDQ3B4/E03ZQSyczMxNixY3HgwAEAgIGBAZycnCAQCPDx40eEhYXh5s2bWL16NXr27ImzZ89quMWEkLKM7gh1RHx8PGrXro02bdogODgYjDFNN0kpeXl58PDwwIEDB1ClShXs3LkTKSkpiIqKwu3bt/H8+XMkJSVh165dcHFxwcWLFzXdZEJIGUdBqCMSExPx+vVrJCYmokePHlobiIsWLcK1a9dQtWpV3L59G76+vjAzM5MqU6FCBYwcORL379/HggULNNRSQoi2oCDUMYGBgQgKCgIArQvET58+4Y8//gAA/PHHH6hevXqh5fX19TFv3jypbR07dgSPx8Ply5dx79499O/fH5UqVQKfz5cakJKfn4///e9/+Oabb1ChQgUYGxujXr16mD9/PoRCYYHnfP36NaZMmYK6devCxMQEFSpUQKdOnXDkyJECj8nIyMCcOXNQs2ZNGBsbw9HRETNmzEB6errc8q1atQKPx8PRo0cLrHPNmjXg8XgYMGBAgWUIIf+PEbVJTU1lAFhqaqqmm8IiIiIYABYREcEYY0wsFrOgoCDWqlUrBoC1atWKBQUFMbFYrOGWFmzfvn0MAKtcuTLLz89Xqo4OHTowAGzx4sXMyMiImZubs6ZNm7JatWqxv/76izH2+e+tffv2DADj8/msRo0arGHDhszQ0JABYPXr12fv37+Xqfvy5cvM0tKSAWAmJibM1dWVVa9enQFgANiMGTNkjklPT2ctWrRgABiPx2MNGzZkLi4ujMfjMXd3dzZo0CAGgGsbY4z9+eefDAD79ttvC/yeDRs2ZADY33//rdTPiZDyQNFrMAWhGpXlIJTQpkCcOHEiA8D69eundB2SINTT02Pjx49nGRkZ3L7MzEzGGOPCp0uXLiw6Oprb//HjR/bdd98xAKx///5S9b5584ZZW1szHo/Hli1bxrKzs7l9169fZ/b29gwAO336tNRx06ZNYwBYjRo12KNHj7jt9+7dY/b29szAwEAmCFNTU5mpqSnT19eXG8iSv+uS/MJASHlAQVgGqDIIxWIxS09PV/pz7do1BoBdu3ZN7v60tDR24sQJ7u6kRYsW7MSJEywtLa1E501PT1dZqPbt25cBYNOmTVO6DkkQurm5MZFIJLP//v37XDAJhUKZ/RkZGax69eqMx+OxV69ecdunT59eaNtOnz7NALDOnTtz24RCITM1NWUA2JkzZ2SOOXbsGHc3+WUQMsbY8OHDGQC2fv16meOmTJnCALCZM2cW9GMgRCdQEJYBqgzC9PR07qKobZ/09HQV/DQZ69KlCwPA5s+fL3f/gQMH5J7/yxCRBOHq1avl1rFo0SIGgP38888FtsPX15cBYHv27OG2OTo6MgDs8ePHco/Jy8tjhoaGzNjYmOXl5THGGDtz5gwXuvJ+WRCJRNyd5NdBeOnSJQaANW7cWGp7bm4us7OzYwCk7jAJ0UWKXoNpHiHRGhYWFgA+Dy6Rx87ODm3btuX+/OjRI6SmpsotW79+fbnbHz58CAA4fvw4bty4IbdMbGwsAODNmzcAgPT0dLx69QoAMH78+EK/Q3Z2NpKTk1GpUiU8e/YMAFCvXj25czv5fD7q1q3LnedLHTp0gJOTE+7du4cHDx6gUaNGAICzZ88iMTERzZo1Q4MGDQptCyHkMwpCLWFqalrgKEJF3Lt3D9988w2uXbuGxo0bF1iOMYbQ0FAsW7YMYWFhaNGiBRYsWIBOnTopfW5TU1Olj/2Svb09AHCh87UuXbqgS5cu3J+7du2K0NBQuWW/nnIhIQnOFy9e4MWLF4W2JysrS+oYALh+/Xqhx3x5nOTv087OrsCylSpVkrudx+Nh1KhRWLBgAQICArB27VoAQEBAAIDPS7MRQhRDQagleDxegRdvRZiYmHD/K68exhjOnz+PRYsW4datW2jVqhWCgoLQvXv3MrMSTevWrbF582bcuHEDIpEIenp6Kj+Hubk5AGD79u0YO3ZssY4BgNzcXBgYGBTruMTExALLfPjwocB9o0aNwsKFC7Fv3z6sXLkSqampOHPmDAwNDTF48GCF2kAIoXmEOo8xhuDgYLRp0wY9evQAAAQFBeHGjRvw8PAoMyEIAL169YK5uTnev3+P48ePq+UcLi4uAD53qyrK0tISVatWBQA8fvxY4ePq1q0LAHj69KnceZxisRhPnz4t8Phq1aqhW7dueP/+PYKCgrB//37k5uaid+/esLa2VrgdhOg6CkIdpU0BKGFlZYVJkyYBAKZOnYq4uDiVn6Nfv34AgL179yI5OVnh47777jsAwIYNGxQ+5ptvvoGpqSlevXqF4OBgmf2nTp2S+3zwS6NHjwbwuUuUukUJUQ4FoY7RxgD80uLFi9G6dWu8ffsWLVu2xM6dO2Wenebl5eHIkSOF3k0VpFmzZhg4cCCSk5PRrVs33L17V2q/SCTC5cuXMXToUOTk5HDbf/nlF1hbWyMgIADTp0/Hp0+fpI77+PEjdu7cid9++43bJhAIMG7cOADAjz/+iKioKG7fgwcPMGXKlCK7Wfv27QsbGxucOHECERERqFy5Mvf3SghRkNrHr+qwsjih3snJqcxPnC9Keno6GzhwIDc9wsDAgNWrV4+1aNGCOTk5cXPzALDu3btLzfeTTJ+4dOlSgfWnpaWxbt26cXU4ODiwli1bMldXV2ZiYsJtz8rKkjru2rVrzNbWlmuTq6sra9myJatVqxbj8XgMAPPx8ZE5V9OmTbmVZVxdXVnDhg0LXVnma5MnT+baRHMHCfmPotdguiPUERUrVkT16tVhZ2enVXeA8piZmSEwMBC3bt3CDz/8gDp16iAhIQGRkZH49OkTXF1dMWPGDERERCA4OBg1atQoVv3m5uYICgrCvn374OHhgczMTERGRiIpKQmNGjXCL7/8grCwMBgbG0sd17ZtWzx58gTz5s2Di4sLYmJi8ODBA/D5fPTo0QNbtmyBn5+fzLkuX76MX375BQ4ODnj69CnS0tIwbdo0/PPPPzAyMiqyvb6+vtx/U7coIcXHY0wLVlvWUkKhEJaWlkhNTYVAINB0c8rN+wiJtKCgIPTs2RPNmjVDeHi4pptDSJmh6DWYpk/oEEXuLoj22bFjBwDpO0NCiOKoa5QQLXb79m0cP34cAoEAQ4cO1XRzCNFKdEdIiBYaNGgQXr16hcjISIhEIsyePRuWlpaabhYhWomCkBAtdOvWLcTFxaFatWoYO3YsfvnlF003iRCtRUFIiBYqaL1VQkjx0TNCQgghOo2CkBBCiE6jICSEEKLTKAjluHz5Mng8nsynWbNmmm4aIYQQFaPBMoXw9/eXesv3l++dI4QQUj5QEBaiQYMGaNWqlaabQQghRI2oa5QQQohO05ogjImJwfbt2zFu3Di4ublBX18fPB5P6v1uhTl79iy6du0Ka2trmJmZwd3dHRs3boRYLC7wmD59+kBPTw+VK1fG999/j5SUFFV9HUIIIWWE1nSN+vn5ybzCRlErVqzAnDlzAAC1atWCubk57t+/jylTpiAkJATHjx8Hn//f7wSWlpaYOXMmOnToAHNzc9y8eRPLly9HWFgYwsLCinxZKiGEEO2hNUFoa2sLLy8vtGjRAs2bN4e/vz+OHj1a5HE3b97E3LlzwefzsXfvXgwePBgAcP/+fXh4eODUqVNYt24dZs6cyR3TpEkTNGnShPtzx44d0bBhQ/Tu3RtHjhzh6iCEEKL9tKZrdP78+Th9+jQWLFiAHj16KDyC87fffgNjDGPHjpUKMDc3N6xbtw7A5zvGvLy8Quvx8vKCmZkZ7ty5o/yXIIQQUuZoTRAqQygUIiQkBAAwZswYmf0DBgyAQCBAcnIyLl26pFCd9FJbzXJ0dASPx8OuXbs03RS8f/8eBgYG4PF4aNu2rcx+oVAIU1NT8Hg8XLhwQaE6GzVqBB6Ph9WrV8udy1rUh95QT0jxaU3XqDLu3r2L3NxcGBsbw93dXWa/gYEBmjdvjtDQUNy+fRvdu3cvsK5Tp04hIyMDzZs3V2eTSx1jDMnJyUhPT4e5uTlsbGwo7BV04MAB5OfnAwBu3LiB6OhoODk5cfsFAgF69+6NwMBA7N27F926dSu0vocPH+Lhw4fg8/kYMmQITp48KVPmw4cPeP78OYyMjOQu8FC3bt0SfitCdE+5DsLnz58DABwcHKCvL/+r1qpVC6GhoVxZABg2bBhq1aoFd3d3brDMqlWr0KxZM3h7e5dK29Xt06dPCAgIwNatW/H06VNuu7OzMyZMmICRI0eiQoUKmmugFtizZw8AoEKFCvj06RP27t2LhQsXSpUZPnw4AgMDcfz4cWzduhWmpqZF1te5c2fY29vj2rVrMmV27doFX19fVK5cWe5+QkjxleuuUcl0BysrqwLLSPZ9OTWiQYMGOH78OEaMGIFevXrhr7/+wvfff4/Q0NACAxUAcnJyIBQKpT5lUXBwMGrUqIGZM2eicePGOHToEC5cuIBDhw6hcePGmDlzJmrUqIHg4GBNN7XMevLkCSIjI2FiYoK1a9cC+C/IvuTh4YGKFSsiLS0Np06dKrA+sViMAwcOAPgcnoSQ0lOugzA7OxsAYGhoWGAZIyMjAEBWVha3bc6cOXj48CGEQiFyc3Px8uVLrFmzBgKBoNDzLV++HJaWltynevXqKvgWqhUcHAwvLy+0a9cO8fHxOHjwIAYMGICuXbtiwIABOHjwIOLj49GuXTt4eXlpRRguWrQIPB4PixYtQmpqKn766Sc4ODjAyMgItWvXxtKlS7kuTHmePn2K8ePHo3bt2jAxMYGNjQ2aNm2KhQsXIiEhQe4xktDz8vLCkCFDIBAIEB0djZs3b0qV09fXx6BBgwAAe/fuLbANly9fxuvXr2FqaorvvvuuuD8CQkgJlOsgNDY2BgDk5uYWWCYnJwcAYGJiUuLzzZkzB6mpqdwnPj6+xHWq0qdPnzBw4EB4eHjgxIkTqFy5stxylStXxokTJ+Dh4YGBAwfi06dPpdtQJaWmpqJ169bYvHkzbGxsULVqVURHR+PXX3/FhAkT5B6zb98+NGrUCNu3b8fbt2/h4uKCihUr4vHjx1iyZIncXwTEYjH27dsHABgyZAiMjY258JJ3Vyi5wwsODkZSUpLcdkhCsl+/frSmLSGlrFwHobxuz68p0n2qKCMjIwgEAqlPWRIQEIDMzEz4+/sX2sULfL6T2b59OzIzM7F79+5SamHJbN68GXZ2doiNjcXdu3cRExODU6dOQU9PD/7+/vj333+lyt+5cwe+vr7Izc3FrFmzkJiYiIiICERFRSEtLQ0HDhxA7dq1Zc5z+fJlxMfHw8rKCr169QIADB06FAAQGBgo84tXs2bNUL9+feTn5yMwMFCmvuzsbG5OLHWLElL6ynUQ1qlTBwAQFxdXYNfYy5cvpcqWdRkZGQV+JF3B8sqmp6dj8+bN6NOnDywsLKS6gguqVzLqcfPmzWCMcWUzMzMLbENmZmap/Bzk0dfXx759+1C1alVu27fffos+ffoAAM6dOydVfuHChcjLy8Po0aOxcuVKmJmZcfsMDAwwaNAgfPPNNzLnkdz1eXt7c93unTt3RuXKlfHx40ecPXtW5hhJwMnrHj116hSEQiEqV66Mrl27FvdrE0JKqFwHYZMmTWBgYIDs7GxERkbK7M/Ly0N4eDgAoGXLlqXdPKWYm5sX+Pl6RGvFihW5fRYWFnj+/DmOHj0Kc3Nz9OzZU6qso6Oj3DqPHTuGZ8+e4ePHj1xZFxeXAtugyeklPXr0QLVq1WS2S9ok+aUH+PxMWDK3b9asWQqfIysri7t7GzJkCLedz+dzzwLldY8OHToUPB4Pt27dQnR0tNQ+STgOGTIEenp6CreFEKIa5ToIBQIB9xv2jh07ZPYfPnwYQqEQNjY26NixYym3TrukpaVpuglF+nIO35cqVqwIAEhPT+e2vXjxAnl5eahQoQKcnZ0VPseJEyeQlpaGqlWrokOHDlL7JN2jf//9t0x3vIODA1de8nwRAJKTkxEUFASAukUJ0ZRyHYQAMG/ePPB4PPj7+3PD04HPa41Onz4dwOc7gsJGlpYl6enpBX6+Xnv1w4cP3L5Xr14BAHbv3o309HSZbsJXr17JrTMgIAAAYGFhwZV98uRJgW2Q3GFrwpddm1+SLKj+ZfeuZGpLcedKSu72Bg0aJLVQO/D5WWDdunWRm5uLQ4cOyRwrCbovgzAwMBB5eXlo2LAhGjduXKy2EEJUQ2uC8Pr167C1teU+Bw8eBPB5ysKX278eqdm2bVssXboUYrEYQ4YMgZOTE9zc3ODu7o7379/D09MTM2bM0MRXUoqZmVmBH8koWXllHRwc4OzsjDNnzsDMzExmlGxBdZ45cwbOzs6wtrbmypqamhZYvrAJ42WJJNiLMyL2/fv3OH/+PABg3bp1cpc4e/bsGQD53aP9+/eHiYkJnj17hrCwMAD/dYvS3SAhmqM1QZiXl4fk5GTuI5n2kJmZKbVdJBLJHDtv3jycPn0anTt3RnJyMl68eAFXV1ds2LABJ0+e1InnMjweDxMmTMDRo0fx7t07hY5JSEjAsWPH8OOPP5a7Zdfq1KkDQ0NDfPr0SWplncLs378fIpEIRkZGqFSpUoEf4PMvbl8+kwQ+d9VLBu7s27cPL1++xM2bN7kl1QghmqE1QdixY0cwxor8ODo6yj3ey8sLoaGh+PTpEzIyMnDv3j1MnTpVJ0JQYuTIkTA1NcXYsWMLnWAOAPn5+Rg3bhxMTU0xYsSIUmph6TExMeHWll2zZo1Cx0ju8mbPno13794V+GndujUA+SNEJXd+Bw8e5BYO79Spk9xBPoSQ0qE1QUhKrkKFCjh06BCCg4PRt2/fAldNSUhIQN++fREcHIzDhw+X2zVHFy5cCAMDA/j7+2Pu3LlSUz/y8vIQGBjIref5+PFj3L17F8DntWgLI9kvLwi7d++OihUr4sOHD1i9ejUA6hYlRNMoCHWMh4cH/v77b1y9ehUODg7w8fGRWmvUx8cHDg4OuHr1Ks6cOVPoGzm0XbNmzbBz504YGBhg+fLlsLOzQ9OmTeHi4gKBQIBBgwbhxYsXAP67G2zdurXcSfZf8vHxgYGBAZ4/f45bt25J7dPX1+fei5mdnU1LqhFSBlAQ6iAPDw/ExsZi7dq1uH//Pnx8fNC9e3f4+Pjg/v37WLt2LeLi4sp1CEoMGzYM9+7dg6+vL2xtbfHo0SMkJiaiQYMGWLRoEXr06CG1pFpRd4MAYGNjgx49egAofMk1ANwCB4QQzeGxL8eUE5USCoWwtLREampqmVtuTYIxho8fPyItLQ0WFhawtrYudwNjCCG6SdFrcLl+HyEpGo/Hg42NDWxsbDTdFEII0QjqGiWEEKLTKAgJIYToNApCQgghOo2CkBBCiE6jICSEEKLTKAgJIYToNApCQgghOo2CkBBCiE6jICSEEKLTKAgJIYToNApCQgghOo2CkBBCiE6jICSEEKLTKAgJIYToNApCQgghOo2CkGgVR0dH8Hg8qY+xsTFq1qyJYcOGITw8vNDjHz58iKlTp6JRo0awsrKCoaEhKlWqhG7dumH9+vVITk6WKn/58mWpcz148KDQ+ps0acKVHTVqVEm/LiGkFFAQEq1Up04dtG3bFm3btkWdOnXw7t077Nu3D61bt8aePXtkyotEIkyZMgWNGzfGH3/8gaioKFSuXBmNGzeGsbExQkJCMH36dDg5OSEkJKTA8+7du7fAfY8fP8a9e/dU8fUIIaWIgpDgxo0baN++PW7cuKHppihs7ty5uHbtGq5du4aHDx/i7du36N+/P0QiESZOnIiUlBSp8kOGDMHGjRthZmYGPz8/JCcnIyoqCmFhYYiNjUVMTAxmz56NvLw8PHr0SOZ8VatWhYWFBfbv3w+xWCy3TZIAdnZ2Vv0XJoSoDQUhwaZNm3D16lVs3rxZ001RmpWVFXbs2AEzMzOkpaXh/Pnz3D5/f38cOnQIJiYmuHTpEqZMmQKBQCB1vKOjI5YvX47w8HDUrl1bpn4TExN89913ePPmDS5duiSznzGG/fv3w8zMDP369VP9FySEqA0FoY5LSkrC0aNH4ezsjCNHjiApKUnTTVKaQCBA3bp1AQCvXr0C8LlL9PfffwcA/Prrr2jatGmhdbi4uMDLy0vuvmHDhgGA3K7Xy5cvIz4+Hv369YOZmZmyX4EQogEUhDouICAAAHDixAkAwO7duzXYmpLLzMwEAJiamgIAbt++jVevXkFfXx/jx48vUd2dO3eGvb09jh07xp1HQvLscPjw4SU6ByGk9OlrugGk9Lx58wbv37+X2rZt2zZ4e3ujXr16+O677/Dnn3+iY8eOUmUqVaoEe3v7Umypcp4/f47o6GgAQOPGjQGAe+7ZsGFDWFtbl6h+Pp+PIUOGYPXq1Th58iQGDx4MAMjOzsaRI0dQpUoVdOnSBWFhYSU6DyGkdFEQapmMjIwC9+np6cHY2LjAssOGDcPly5dljtm5cycyMjIwevRoHDp0SKb7sHPnzggNDeX+nJmZCcaY3DbweDzubqy0CIVChIWFYerUqcjPz0fbtm3Rrl07AJ/DHwBq1qypknMNHz4cq1evxp49e7ggPHnyJIRCIcaOHQs9PT2VnIcQUnooCLWMubl5gft69eqFM2fOcH+uWLGiTBeeRL169bBv3z5YWVmhZs2asLOzK/D54MuXL6X+7OLigtjYWLllXVxc8Pjx46K+Ron5+vrC19dXahufz4ePjw+2bt3KbUtLSwMAlT23c3V1RaNGjXDhwgV8+PABFStWpG5RQrQcPSPUUc+ePcOjR48UulOytbUthRYVj2QeYZs2bVCrVi0AgIGBAZo3bw4rKyuunIWFBYDC76SLa9iwYcjPz8eBAweQlJSEoKAgNGjQgOuOJYRoF7oj1DLp6ekF7vu6W+7Dhw9yy2VkZGDSpEkYOXIkunXrhipVqnCjLN+9e4fatWtjwIAB2Lx5M0xNTcHnS/++9OTJk0K7RkvD3LlzpVZuuX79Ovr27YuZM2eiUqVK3AhPybPNmJgYlZ176NChmD17Nvbu3Qs9PT3k5+fT3SAhWoyCUMsUp4uvoLJmZmbo1KkTjh8/zt09icViWFhYwN7eHvr6+ujcuTPs7OzkHl/azwAV0bZtW2zfvh39+vXD1KlT0bt3bwgEArRp0wYA8OjRI3z8+LHEA2aAz5PrO3fujJCQEHz48AF8Ph9Dhw4tcb2EEM2grlEdFRERgYYNG0IkEsHX1xcCgQCjR4+GWCxGgwYNEBERoekmFlvfvn3RqlUrfPz4EevWrQMAtGzZEo6OjsjPz8e2bdtUdi7JHWdcXBw6dOiAatWqqaxuQkjpoiDUUREREbCwsECLFi1w6NAhTJs2DYGBgWjRogUsLCxw584dTTdRKbNnzwYA/PHHH0hPT4eenh7mzJkDAFi6dCkiIyMLPT4qKgp///13kefx9vZG9+7d0aVLF0yZMqXkDSeEaAwFoQ7Kzs7Go0ePcPXqVfB4PISHh2PdunUIDw8HYwzXrl3Do0ePkJ2dremmFlvv3r1Rv359pKSkcKNHx48fD29vb2RmZqJTp07YuHEjN5pUIj4+HvPnz0ezZs3w4sWLIs9jbm6O4OBghISEoG/fvur4KoSQUkJBqIOysrLg7u6O0aNHIywsDC4uLgA+T30ICwuDr68vmjZtqpVByOPxMHPmTADAunXruO9w8OBB/Pjjj0hLS8OUKVNgY2MDFxcXtGzZEjVr1oSDgwN+//13GBsbo1GjRpr8CoSQUkZBqIOsrKxw8+ZN7NixQ2bgi5mZGXbu3IkbN26gQoUKmmlgCQ0bNgxVq1bFu3fvsHPnTgCAvr4+Nm/ejHv37mHSpEmoW7cu3r59i7t37yIzMxNdunSBn58foqOj0blzZw1/A0JIaeKxgsbBkxITCoWwtLREamqqzNsOCCGEqJei12C6IySEEKLTKAgJIYToNApCQgghOo2CkBBCiE6jICSEEKLTKAgJIYToNApCQgghOo2CkBBCiE6jICSEEKLTKAgJIYToNApCQgghOo2CkBBCiE6jICSEEKLTKAgJIYToNApCQgghOo2CkBBCiE6jICSEEKLTKAgJIYToNApCQgghOo2CkBBCiE6jICSEEKLTKAgJIYToNApCQgghOo2CkBBCiE6jICSEEKLTKAgJIYToNApCQgghOo2CkBBCiE6jICSEEKLTKAgJIYToNApCQgghOo2CkBBCiE6jICSEEKLTKAgJIYToNArCIuTn56NRo0bg8Xg4ePCgpptDCCFExSgIi+Dn54fExERNN4MQQoiaUBAW4s2bN1i8eDFWrlyp6aYQQghREwrCQkydOhW9e/dG+/btNd0UQgghaqI1QRgTE4Pt27dj3LhxcHNzg76+Png8Hn777TeFjj979iy6du0Ka2trmJmZwd3dHRs3boRYLJZbPigoCOfPn8fq1atV+TUIIYSUMfqaboCi/Pz84Ofnp9SxK1aswJw5cwAAtWrVgrm5Oe7fv48pU6YgJCQEx48fB5//3+8E2dnZmDRpEhYuXIgqVarg1atXqvgKhBBCyiCtuSO0tbWFl5cXlixZgnPnzsHb21uh427evIm5c+eCz+dj//79iI6Oxv379xEZGYlKlSrh1KlTWLdundQxy5Ytg6GhIaZMmaKOr0IIIaQM0Zo7wvnz50v9WdGpDL/99hsYYxg3bhwGDx7MbXdzc8O6deswdOhQrFixAlOnToWBgQFiY2OxatUq7Nu3DxkZGQAAoVAIAMjMzERqaiosLS1V9K0IIYRomtbcESpDKBQiJCQEADBmzBiZ/QMGDIBAIEBycjIuXboE4POzyJycHPTv3x9WVlawsrKCm5sbV0elSpVK7wsQQghRO625I1TG3bt3kZubC2NjY7i7u8vsNzAwQPPmzREaGorbt2+je/fuaNy4MReKEu/evcPgwYOxYMECdO3atbSaTwghpBSU6yB8/vw5AMDBwQH6+vK/aq1atRAaGsqVrVChAjp27ChVRjJYxsXFpdCpFDk5OcjJyeH+LOlSJYQQUnaV667RlJQUAICVlVWBZST7JGVLYvny5bC0tOQ+1atXL3GdhBBC1Ktc3xFmZ2cDAAwNDQssY2RkBADIysoqsIyjoyMYY0Web86cOZg+fTr3Z6FQSGFICCFlXLkOQmNjYwBAbm5ugWUkXZkmJiYlPp+RkREXrIQQQrRDue4aVaTbU5HuU0IIIeVXuQ7COnXqAADi4uKQn58vt8zLly+lyhJCCNEt5ToImzRpAgMDA2RnZyMyMlJmf15eHsLDwwEALVu2LO3mEUIIKQPKdRAKBAJu3t+OHTtk9h8+fBhCoRA2NjYyUyYIIYTohnIdhAAwb9488Hg8+Pv748CBA9z2+/fvcyM8Z82aVejIUkIIIeUXjykyL6AMuH79Ovr06cP9OT09HTk5OTA1NZUa8Xn37l2ZKQu///47t1ap5O0Tjx49glgshqenJ06ePAk9PT2Vt1koFMLS0hKpqakQCAQqr58QQkjBFL0Ga830iby8PCQnJ8tsz8zMRGZmJvdnkUgkU2bevHlwc3PD+vXrERERgXfv3sHV1RW+vr6YNGmSWkKQEEKIdtCaO0JtRHeEhBCiOYpeg8v9M0JCCCGkMBSEhBBCdBoFISGEEJ1GQUgIIUSnURASQgjRaRSEhBBCdBoFISGEEJ1GQUgIIUSnURASQgjRaRSEhBBCdBoFISGEEJ1GQUgIIUSnURASQgjRaRSEhBBCdBoFISGEEJ1GQUgIIUSnURASQgjRaRSEhBBCdBoFISGEEJ1GQUgIIUSnURASQgjRaRSEhBBCdBoFISGEEJ1GQUgIIUSnURASQgjRaRSEhBBCdBoFISGEEJ2mX5KD3759i2vXriE2NhaJiYnIysqCra0t7Ozs4O7ujmbNmkFfv0SnIIQQQtSq2Cn18uVL7NixA4GBgYiJieG2M8YAADwej9tmbGyMTp06YfTo0ejduzeFIiGEkDKHxyQJVoT79+9j7ty5CA4OhlgsBgBYW1ujWbNmqFKlCqytrWFiYoKPHz/i48ePePLkCaKioiASicDj8WBnZ4dZs2Zh0qRJMDQ0VOuXKiuEQiEsLS2RmpoKgUCg6eYQQohOUfQarFAQjhgxAvv374dYLEbLli0xaNAgeHl5wcnJqdDjMjMzcfPmTRw8eBDHjh1DSkoKatSogV27dqFDhw7F/1ZahoKQEEI0R9FrsEKDZQ4ePIhhw4YhKioKN2/exNSpU4sMQQAwNTVFly5dsH37drx//x47duyAgYEB/vnnH8W/CSGEEKJGCt0RxsTEoGbNmio5oVgsxps3b1C9enWV1FeW0R0hIYRojkrvCFUVggDA5/N1IgQJIYRoB5pHSAghRKcpHYQvXrzAkiVLcObMmULLnTlzBkuWLJGaakEIIYSUFUoH4Z9//onFixeDzy+8Cj6fj8WLF2Pbtm3KnooQQghRG6WDMDg4GKampujZs2eh5Xr06AFTU1MEBQUpeypCCCFEbZQOwri4ONSqVavIcjweD7Vq1UJcXJyypyKEEELURukgzM/PL7JblDsJn4+srCxlT0UIIYSojdJBWKNGDURFReHTp0+Flvv06ROePHlCUyYIIYSUSUoHoYeHB3JzczF9+vRCy82cORP5+fno0aOHsqcihBBC1EbpIJw5cyYEAgECAgLg4eGBkJAQpKWlAQDS0tJw4cIF9OjRA3/99RcsLCzw888/q6zRhBBCiKoo/PYJeUJDQ9G/f3+kpqZKvX5JgjEGS0tLHDlyBF26dClRQ7URLbFGCCGao9Il1grSpUsXPHjwABMmTEDVqlXBGOM+9vb2mDRpEh48eKCTIUgIIUQ7lOiO8Gvp6ekQCoWwsLCAhYWFqqrVWnRHSAghmqPoNVilr4w3NzeHubm5KqskhBBC1EolQRgfH4+rV6/izZs3yMrKwq+//srty8vLA2NMZ95KTwghRLuUqGs0KSkJEydOxNGjR/FlNSKRiPvvYcOG4cCBAwgLC0PTpk1L1lotQ12jhBCiOWofLJOWloYOHTrg8OHDsLe3x6hRo2Bvby9TbuzYsWCM4dixY8qeihBCCFEbpYNw1apViIqKgre3N/7991/s2LEDNWrUkCnXvn17mJiY4NKlSyVqKCGEEKIOSgfhkSNHYGRkBH9/f5iYmBR8Aj4ftWvXpkW3CSGElElKB+GrV69Qt25dWFpaFlnW1NQUSUlJyp6KEEIIURulg9DY2JhbUq0oCQkJCgUmIYQQUtqUDsIGDRogPj4esbGxhZa7d+8e4uLidG7EKCGEEO2gdBAOGzYMIpEI48ePR2ZmptwyKSkpGDNmDHg8HkaMGKF0IwkhhBB1UXpC/bhx43DgwAFcuHABrq6uGDBgAN6/fw8A2LlzJx49eoS9e/ciKSkJ3bt3x6BBg1TWaEIIIURVSjShPi0tDePHj0dgYCB4PB43qf7L/x44cCB27NgBMzMz1bRYi9CEekII0RxFr8EqWXT74cOHOH78OB4+fIjU1FSYm5vDxcUF/fr10+lngxSEhBCiOaW66LarqytcXV1VURUhhBBSqkr0PkJCCCFE2ykdhEKhEA8ePMCbN29k9h07dgw9e/aEm5sbRo8ejdevX5eokYQQQoi6KB2E69atQ5MmTRAcHCy1PSAgAAMGDEBwcDAePnyIXbt2oW3bthAKhSVuLCGEEKJqSgfhhQsXoKenh4EDB0ptX7RoEQBg9uzZOHHiBDp16oTXr19jy5YtJWooIYQQog5Kjxq1t7eHgYEBXr16xW2LjIxEs2bN0LlzZ4SEhAAAkpOTYW9vD1dXV4SHh6uk0dqCRo0SQojmqP19hMnJyahcubLUtn/++Qc8Hg99+/blttnY2KBu3bpFLsVGCCGEaILSQWhoaIiPHz9Kbbty5QqAz+8g/JKJiQkyMjKUPRUhhBCiNkoHYb169RAdHY1nz54B+Lyu6IULF2BjY4NGjRpJlX379i0qVqxYspYSQgghaqB0EA4dOhSMMXTv3h0zZ85E586dkZWVhWHDhkmVi42NxZs3b+Ds7FzixhJCCCGqpvTKMpMmTcLVq1dx7NgxrFu3DgDQsmVLLFy4UKrcnj17AABdu3YtQTMJIYQQ9VA6CPX09HDkyBFERkbi+fPnqF69Olq3bg0ejydVrlatWli/fj369+9f4sYSQgghqqaSRbfLm+DgYCxfvhxPnjxBamoqKleujO7du2PRokWwt7dXuB6aPkEIIZpTqotulzcfP35EixYtMGXKFNjY2OD58+dYsmQJLl68iEePHsHExETTTSSEEKIiCt0RHjp0SGYFGWXFx8cjPj4ebdq0UUl9peX8+fPw8PBAUFAQPDw8FDqG7ggJIURzVDqhftCgQWjYsCH27t2LrKwspRr06NEjjB8/HnXq1OFWndEmNjY2AAB9fbqJJoSQ8kShINy0aROSk5MxcuRIVKxYEcOGDcP+/fvx4sWLAo9JT0/HlStXsGzZMri5ucHNzQ3+/v7o1asXhg8fXuyGxsTEYPv27Rg3bhzc3Nygr68PHo+H3377TaHjz549i65du8La2hpmZmZwd3fHxo0bIRaLCzxGJBIhJycHT548wc8//4wmTZqgQ4cOxW47IYSQMowpKD09nS1ZsoTZ29szHo/H+Hw+4/P5zNLSkjk7O7PWrVuzjh07ssaNGzMHBwemp6fH+Hw+4/F4TE9Pj/Xq1Ytdv35d0dPJmDp1KgMg81m6dGmRxy5fvpwrX6tWLdaoUSPG5/MZANa7d28mEonkHufs7Mwd16xZM/bu3btitTk1NZUBYKmpqcU6jhBCSMkpeg1WeEK9mZkZFixYgLi4OBw/fhw+Pj6wt7eHUCjEs2fPcOvWLfzzzz+4f/8+4uPjoa+vj9atW2PRokWIiYnBmTNnSvRc0NbWFl5eXliyZAnOnTsHb29vhY67efMm5s6dCz6fj/379yM6Ohr3799HZGQkKlWqhFOnTnHzIL929OhR3Lx5E7t27UJaWhq6detGr5MihJBypsTTJ+Lj4xEbG4ukpCRkZ2fD2toaFStWRP369WFkZKSqdsoYNWoUAgICsHTpUsyfP7/Acp6enjh79izGjx+PP//8U2rf/v37MXToUNjY2CAhIQEGBgYF1vP69Ws4OjpixYoVmDlzpkJtpMEyhBCiOaU2faJ69eqoXr16SatRC6FQyA3MGTNmjMz+AQMGYMKECUhOTsalS5fQvXv3AuuqVq0aKleuXOhzUUIIIdpH6bVGtcHdu3eRm5sLY2NjuLu7y+w3MDBA8+bNAQC3b98utK7o6Gi8ffsWTk5OamkrIYQQzSjXcwGeP38OAHBwcChw2kOtWrUQGhrKlQWAfv36oWnTpmjUqBHMzc3x5MkTrFmzBtWqVZN7ZymRk5ODnJwc7s/0PJEQQsq+ch2EKSkpAAArK6sCy0j2ScoCQKtWrRAYGIjVq1cjPz8fDg4O8Pb2xi+//AJra+sC61q+fDkWL16sotYTQggpDeU6CLOzswF8folwQSQDer5cKOCXX37BL7/8UuzzzZkzB9OnT+f+LBQKy+zzU0IIIZ+V6yA0NjYGAOTm5hZYRtKVqYr1Q42MjNQ6UpYQQojqlevBMvK6Pb+mSPcpIYSQ8qtcB2GdOnUAAHFxccjPz5db5uXLl1JlCSGE6JZyHYRNmjSBgYEBsrOzERkZKbM/Ly8P4eHhAICWLVuWdvMIIYSUASoJwvj4eOzfvx+rV6/GkiVLpPbl5eUV+oxOnQQCAbp27QoA2LFjh8z+w4cPQygUwsbGBh07dizl1hFCCCkLShSESUlJ8PHxQc2aNTF8+HDMnj1bZvqAr68vTExMEBERUaKGKmvevHng8Xjw9/fHgQMHuO3379/nRnjOmjWr0JGlhBBCyi+lgzAtLQ0dOnTA4cOHYW9vj1GjRsHe3l6m3NixY8EYw7Fjx0rU0OvXr8PW1pb7HDx4EMDnuXtfbo+Pj5c6rm3btli6dCnEYjGGDBkCJycnuLm5wd3dHe/fv4enpydmzJhRorYRQgjRXkpPn1i1ahWioqLg7e2N3bt3w8TEBO3atcObN2+kyrVv3x4mJia4dOlSiRqal5eH5ORkme2ZmZnIzMzk/iwSiWTKzJs3D25ubli/fj0iIiLw7t07uLq6wtfXF5MmTYKenl6J2kYIIUR7Kf32ifr16+PVq1d49+4dLC0tAQDt2rXDjRs3ZMLIzc0NycnJeP36dclbrEXo7ROEEKI5il6Dle4affXqFerWrcuFYGFMTU2RlJSk7KkIIYQQtVE6CI2NjZGWlqZQ2YSEBIUCkxBCCCltSgdhgwYNuJfyFubevXuIi4tD06ZNlT0VIYQQojZKB+GwYcMgEokwfvx4qcEqX0pJScGYMWPA4/EwYsQIpRtJCCGEqIvSo0bHjRuHAwcO4MKFC3B1dcWAAQPw/v17AMDOnTvx6NEj7N27F0lJSejevTsGDRqkskYTQgghqqL0qFHg81zC8ePHIzAwEDweD5KqvvzvgQMHYseOHTAzM1NNi7UIjRolhBDNUfQaXKIglHj48CGOHz+Ohw8fIjU1Febm5nBxceHe9K6rKAgJIURzFL0Gq+R9hK6urnB1dVVFVYQQQkipKtdvnyCEEEKKorI31KekpCA9PR2F9bQ6ODio6nSEEEKISpQoCKOiorBkyRIEBQVBKBQWWpbH4xX4clxCCCFEU5QOwtu3b6Nr167IzMwEYwwmJiaws7MDj8dTZfsIIYQQtVI6CGfNmoWMjAx8++23WL16NerWravKdhFCCCGlQukgvHPnDipUqIAjR47AwMBAlW0ihBBCSo3SQWhubo4aNWpQCBJCCNFqSk+f+OabbxAdHU0DYAghhGg1pYNw0aJFyM3Nxdy5c1XZHkIIIaRUKd016urqinPnzmHEiBG4ePEifH194eTkBFNT0wKPad++vbKnI4QQQtSiRPMI8/PzYWlpibt37+Lu3buFlqV5hIQQQsoipYMwJCQEnp6eyM/Ph5GREWrWrEnzCAkhhGgdpYPw119/RV5eHn788UcsW7aM3q5ACCFEKyn9GiYLCwuYmppyL+Mlsug1TIQQojlqfw2TmZkZLaJNCCFE6yk9faJr1674999/kZGRocr2EEIIIaVK6SBctmwZjI2N8f333yM7O1uVbSKEEEJKjdJdo5cvX8aPP/6I5cuX4/Llyxg8eHCR8whHjBih7OkIIYQQtVB6sAyfzwePx+NexKvItAmRSKTMqbQWDZYhhBDNUftgmREjRtCcQUIIIVpP6SDctWuXCptBCCGEaIbSg2UIIYSQ8oCCkBBCiE5TqGv0ypUrAABTU1M0a9ZMaltx0NsnCCGElDUKjRqVjBB1dnbGkydPpLYpfCIdfPsEjRolhBDNUemo0fbt24PH40ktqSbZRgghhGgzpecRkqLRHSEhhGiOotdghQfLdO7cGT/99JMq2kYIIYSUGQrPI7x8+bLOPeMjhBBS/tH0CUIIITqNgpAQQohOoyAkhBCi0ygICSGE6LRiLbp9/fp16OnpKXUiXZxQTwghpOwrVhDSlENCCCHlTbGC0NXVFX/88Ye62kIIIYSUumIFoaWlJTp06KCuthBCCCGljgbLEEII0WkUhIQQQnQaBSEhhBCdRkFICCFEpyk8WEYsFquzHYQQQohG0B0hIYQQnVas6ROEEEJ0U1xcHJKSkop9nK2tLRwcHDRWtyIoCAkhpBRpY6DExcWhfv36yMzMLHbdpqamiIqKKrB+ddatKApCQgj5CgWKtKSkJGRmZmLv3r2oX7++wvVGRUVh2LBhSEpK0kjdiqIgJIRoJW0MK20PlPr168Pd3V3huotDnXUXhYKQEKJ1tDWsJMproGgrCkJCiNqo665N28OKlC0UhIQQtSiNQRAUVkQVKAgJIWpRFgZBlGc5OTn49OkT9PT0YGtry22PiYmBSCSCs7MzBAIBAODdu3cIDw+HpaUl2rdvz5X9+++/ER4eLlXvq1evcOTIEdja2mLUqFFS+/z8/DB9+nS4ubkBAF68eIGVK1fC1tYWy5cv58otXboU4eHh6NWrF7ft2bNnGDVqFKytrfH3339z21euXAkAOHPmDPdLzfPnz9G0aVP8/PPPWLBgQUl+TAqhICREx6l7Dpe237Xl5ORAKBTCxsYGfP7nNUhiYmLw77//omrVqlwoSOzZswdOTk6wtLQEAFy+fBmHDh2Cu7u71M9h4MCBSExMxF9//QVHR0cAQGBgIGbPno0uXbrA39+fK9u3b18AwKNHj7g6jhw5gmHDhqFr1664cOECV/bnn39GTEwMLl68iE6dOgEAbt26hX79+qFVq1a4efMmV3bJkiUyQfj8+XP8/PPPaNSokUwQ7t69G7169eK+c2JiIvz9/VGrVi2pILx9+zbOnDmDJk2acNuys7Nx8+ZNVKpUSarOlJQUAEBaWhq3jc/nIy0tDVlZWSgNFISE6LCyMIdLnT59+oT379/DwsICVatW5bYfPHgQ586dw88//wxDQ0MAwK5du/DXX39JhZVYLIaxsTEA4MOHD7CzswPwObDmzJkDX19f7Ny5U+qcGzZswMSJE7kgfPToEbZu3YoBAwZI1X3t2jUkJCTg06dP3LbMzEy8evUKCQkJUnUyxgAA+fn53DYDAwOujV+ys7ODSCSCvv5/l3dbW1u0aNECDRo0kCr7zTffwMjICNeuXeO2Va1aFcOHD5f79zp06FDUrVuX+7ODgwOWLl0KGxsbqXKTJ09Gv379YGVlxW1zdHTEiRMnYGJiIlV2woQJuHDhArp16yZV7/Pnz2FtbS3TBnWgICREh2lj92VcXBxu3boltS01NRXe3t54//497t27Bz09PQDA8uXLsWrVKkyfPh1r167lyq9evRoAMH78eC7c3rx5gytXrkhdvPl8PszNzZGeng6hUMiVtbe3R5MmTVC9enWZ9vXs2ROmpqbcn1u0aIGFCxeiYcOGUuU2bdqEvLw81KhRg9vm6emJW7duyQSAv78/evToIRVkAwYMwIABA8Dj8aTKbt26VeYO/JtvvsHt27dl2rpu3TpERkaiadOm3LYGDRpg9+7dMmUBYPr06VJ3efb29pg/f75MOQ8PDwBAZGQkt00gEKBPnz4yZSXf/8swNTAwQO3ateW2QR0oCAkhGu++fPPmDZ4/f47KlStz2zIyMtCzZ098+PABt2/f5u5w/Pz8sG7dOqnjzczMcPHiRTDGkJSUxHW/WVlZwcrKigtGiV69esHe3p7r6gSAfv36oW7dusjPz8fJkyel2mZmZiZVx/DhwzF8+HC53+W3336Tuvts0aIFWrRoAUA6GL777juZYytWrIiKFSvKbJcEsOQuEIBMABLl0aLbhBC1EolE3H8LhUL4+vqiXbt2Ut18GzZsQKdOnaSeixkbG+P8+fOIjIyUeoZZu3ZtODk5SZ1DX18fBw8exIULF7guSQCYPXs2Pn78iFWrVkmVX7p0KbZt2yZ1F+Li4oIBAwbA2dlZqqxAIJAJUlK+0B0hIVpA04sSFyU1NZUb6Se5U9m3bx+Az12AAQEBAD4/V9y7dy/y8/ORmJiIKlWqAABq1qwJZ2dnVKhQgatTT08Pe/bsgZWVFTf6Efj8TKlly5ZS3XnA58EnhCiDgpCQMq4sDWiJiYnBzZs3IRQKuW15eXmwsbGBSCTCmzdvuG5BSbdjfHw8V1ZfXx/r16+Hra2tVLj9+OOP+PHHHwFIdx8OGTJEJe0mqhEVFaW28uqsuygUhISUcZoY0CIWi7Fy5Uo8fvwY69ev555RnTx5EtOmTUOXLl24sgYGBqhRowYyMzPx4cMHLgi7du2KNWvWYNGiRVJ1T5o0qVhtKY+0LVBsbW1hamqKYcOGFatu4PMvY1/OcyzNuhVFQUiIllDngJY///wTDRs2xOTJkwF8vpv73//+h7i4OPzwww9cELq6uqJdu3aoXbs2QkNDueOfPHkCIyMjqTolx5ibm6ulzepGgfIfBwcHREVFqaV7Xp11K4qCkBAd8vfff+P69esYPXo06tSpw23ftm0b3NzcuCAEgKlTpyI3NxfVqlXjtnXp0gVdunRBZGQk/vzzT2771yFYWrQtrLQ5UBwcHNT2vFmddSuCgpCQcujjx484e/aszPb169fj4sWLqFOnjlQQfvvtt+jZs6dU2enTp6u9ncrS1rCS1F9eA0VbURASoiKaGtn577//4vr162jSpAnXdfr27VtujcYvVx7p168f6tSpI7U6CAAsWrRIbd2u6rhr0+awImUPBaEcR44cwb59+xAREYGkpCTUrFkTo0ePxpQpU6QmtBIiUVojO/Pz8/Hw4UOp1T3Wr1+Pbdu2Yfbs2VyY1atXD02bNkVERASys7O5sqU5UEXdgyAorIiqUBDKsWbNGlSvXh0rVqxAlSpVcOPGDcyfPx8PHjzg5kMR8qXSGNmZlZUFW1tbpKamIiEhgVuF5ZtvvsHz58+lJpnr6+tj27ZtaNq0qdRyX6WpLAyCIEQRFIRynD59mhvxBgCdOnUCYwwLFizAqlWrZFZPJ0RCVSM7r1+/jmXLlqF69eoYP348AMDExAQ1a9bEq1evpJYjK2y5L0Wpazg/3bURbUBBKMeXISghWcXi7du3FIRE5fbs2QMzMzNuea+8vDycPXsWVapUwbhx47hyZ8+eRcWKFVW25FdZmMNFiKZpTRDGxMQgJCQEYWFhCAsLw+PHjyESibB06VK5q59/7ezZs9xK6zk5OXB2doavry8mTpwotfBuQa5evQpDQ0OZNQ4JKQ6RSIQXL17IrGe5YcMGVK1aFT///DMAoFWrVli7di06deokNdhFsiSZqlD3JSFaFIR+fn7w8/NT6tgVK1Zgzpw5AIBatWrB3Nwc9+/fx5QpUxASEoLjx48XGoZRUVHw8/PD+PHjpZaFIqQ4Pnz4AGdnZ2RkZCAlJQVmZmbcPskkdQljY2Nu+sKXS46pA3VfEl2nNUFoa2sLLy8vtGjRAs2bN4e/vz+OHj1a5HE3b97E3LlzwefzsXfvXgwePBgAcP/+fXh4eODUqVNYt24dZs6cKff45ORk9OvXD05OTlixYoVKvxMpfaU1xeHhw4fYsWMHqlWrxv3bsrOzg4WFBcRiMZ49eyY18nPDhg1a/RZ3QrSZ1gTh192fBw8eVOi43377DYwxjBs3jgtBAHBzc8O6deswdOhQrFixAlOnTpWZGpGeno5evXohOzsbFy9elPoNnmgfdU5x+PIt48DnuX1+fn6oW7cuF4Q8Hg9XrlxBtWrVpN4erihNLkpMSHmmNUGoDKFQiJCQEADAmDFjZPYPGDAAEyZMQHJyMi5duoTu3btz+3JyctCvXz+8fPkS165dk3rRJtFO6pri8MMPP2Dbtm1S2zw8PDBmzBh4eXmBMca9msjR0bHY7aYBLYSoV7kOwrt37yI3NxfGxsZyu50MDAzQvHlzhIaG4vbt21wQikQiDB48GLdu3cLFixdlBjYQ7absFAeRSISLFy8iJCQEv/32G/dcuUqVKmCMSZUVCARSL5ktCRrQQoh6lesgfP78OYDPF5KCuqJq1aqF0NBQriwATJw4EcePH8fSpUshEolw69Ytbp+Tk5Pc6RXA57vInJwc7s9fvrONaKcv364uFovRr18/CIVC9O7dG61atQIAfP/992jWrBm8vLzU1g4a0EKI+hQ9b0CLpaSkAACsrKwKLCPZJykLAEFBQQCABQsWoHXr1lKfM2fOFFjX8uXLYWlpyX2qV6+uiq9BNODu3bvo0KGDVHe5gYEBhg0bhlGjRkm9Wqhy5coqn9ZACCk95fqOULLGoqGhYYFlJK+PycrK4ra9evVKqfPNmTNHasV+oVBIYagFGGO4desWBAIBGjRoAODzL0hXrlyBnp4e0tLSuLKbN2/WVDMJIWpSroPQ2NgYAJCbm1tgGUlXpomJSYnPZ2RkpLH3shHlzZw5E+vWrcMPP/yArVu3Avg8qCUgIADt2rWT6i0oCo3sJET7lOsglNft+TVFuk9J6VPnfD9/f3/Mnz+fGwns4eGBbdu2ySxOPWLECACF//v58rw0spMQ7VSug1Dy4tG4uDjk5+fLHTDz8uVLqbJE89T9SqOtW7eiTp06mDZtGoDPb11///59id7SQCM7CdFe5ToImzRpAgMDA2RnZyMyMhItWrSQ2p+Xl4fw8HAAQMuWLTXRRCKHKub7VapUCbt27cKZM2dw5MgRqefErVq1kpoSo6enp5JXFdHITkK0U7kOQoFAgK5du+LcuXPYsWOHTBAePnwYQqEQNjY26Nixo2YaSQpU3Pl+X87l09fXx8KFC/H+/XuEhISgV69e3L7NmzfTcmaEEE65DkIAmDdvHoKCguDv74+OHTtKrTUqGeE5a9asQkeWkrLt5cuXmD17Nl68eMFt09PTw6xZs5Cfn4/GjRtrrnGEkDJPa+YRXr9+Hba2ttxHstbo8uXLpbbHx8dLHde2bVssXboUYrEYQ4YMgZOTE9zc3ODu7o7379/D09MTM2bM0MRXIkrKz8+XehZnYWGBY8eO4e7du1Llpk+fjlmzZtHyeISQQmnNHWFeXh6Sk5NltmdmZkoNqvhyJRCJefPmwc3NDevXr0dERATevXsHV1dX+Pr6YtKkSSp7ySlRvyNHjuDHH39Et27dsG/fPgCf3+qwdetWhUdt0hQHQsiXtCYIO3bsKLOeY3F4eXmpdQksoh6MMeTl5XFd19WqVUNiYiJu3LgBkUjE/RIzbty4It/bR1McCCHyaE0QEt3zzz//YMSIERg6dCj3YuWWLVviwoUL6NChQ7Hv5GmKAyFEHgpCUmalp6fj8ePHCAgIwOzZs8Hj8cDj8dC1a1el66QpDoSQr1EQEqWpcvWXqKgorFu3Dt9++y2qVasGAOjevTsqVKiAESNGcO/zI4QQVaMgJEpR9eov+/btg7+/P6KiovDHH38A+Py2h8mTJ6uszYQQIg8FIVFKSVd/2blzJ3x8fLhjJ06ciH///Rc//fSTmlpMCCHyURCSElH2be+LFy9GfHw8duzYAeDzW96PHDkCAEWO/iSEEFWiICRq9/TpU1SuXBmWlpbcNjs7O7i6uhZ6HM33I0R3McaQnJyM9PR0mJubw8bGRm1jBSgIiVrNmDED69atw8qVKzFr1ixu+99//y2z9qsEzfcjuqY0L/qqpI52f/r0CQEBAdi6dSuePn3KbXd2dsaECRMwcuRIVKhQoYQtl0ZBSFRKLBaDz/9v5T5XV1fweDzExMRIlZP3SiwJmu9HdEVpXPS1KayCg4MxcOBAZGZmwtvbG0uXLoWVlRVSUlJw9OhRzJw5E7/++isOHToEDw+PEn0HKYyoTWpqKgPAUlNTNd0UlYuIiGAAWEREBLft2rVrrHHjxuzChQvctuzsbPb06dNCjyNEFwUFBTGBQMD09fWZj48PO3ToELtw4QI7dOgQ8/HxYfr6+kwgELCgoCCl6k9JSWEbNmxgzs7ODAD3cXZ2Zhs2bGApKSllqt1BQUFMX1+feXp6soSEBLllEhISmKenJ9PX11eofkWvwRSEaqRrQTh58mQGgLVp06ZYxxGia9Rx0f+6fm0JK8Y+h7ZAIGCenp4sLy+v0LJ5eXnM09OTCQSCIsOcgrAM0IUgvHLlCrctJSWFTZkyhX348KHI4ygIibYRi8UsMTGRxcTEsMTERCYWi5WqR10XfQltCyvGGNuwYQPT19cvsL1fe/v2LdPX12d+fn6FlqMgLAPKcxDu3r2bAWDffvttsY6jICTaRtVdjOq66Evaqm1hJRaLmbOzM/Px8VGoXomBAwcyZ2fnQn8hUfQazGOsBK90IIUSCoWwtLREamoqBAKBppujUgEBARg1ahQsLS0RHR0NGxsbhY6LjIxE06ZNERERQW+JJ2Xe14M3vL29pQZvHD16FKampgoP3mCMoX79+mjcuDH3TlVF+Pj44P79+4iKiip0oIufnx9mzpyJ+Ph4VK5cuch6ExIS4ODggLVr12LKlCkFthkA1+45c+bg/fv3EAqFEAqFSE9PR35+PkQiEQwNDTF16lTu2JYtWyI6Ohrff/89GGMQi8Xch8/nY9WqVUhKSoKdnR3GjBkDPp8vVebbb7+Ft7e33HYdOnQIPj4+SEpKKvD6o+g1mEaNEoXk5eXh6dOnaNiwIQBwcwCPHTumcAgSok2Cg4Ph5eUFDw8P+Pv7ywTLgAED8O7dO4wdOxZeXl74+++/iwzD5ORkPH36FEuXLgXwOWTOnz+PFy9eIDo6Grm5udDX14eBgQH09fVhb2+PSZMmwdvbG4cOHcLmzZvBGJMqI/lvgUCArVu3wtvbG5UrV0Z4eDiysrK4MpmZmRAKhUhLS4O+vj58fHxQpUoVfPfdd1i8eDEuXbqEtLQ0rowk6GxsbHDnzh2u3ePHj0dYWJjc71ehQgWpIMzKykJycjKWLVsmU9bAwACrVq1Ceno6AODJkye4efOmVBl7e/sCg9DKygoAkJaWVuJrEAVhOaeKhbFjY2PRq1cvfPjwAU+fPoW1tTVXTtXzeQgpCz59+oSBAwfCw8MDJ06cKHC6T+XKlXHixAn07dsXAwcORGxsrNT/J/Ly8hAbG4vnz5/jxYsX3KpJkos4j8fD0KFD5b50HACaNGmCSZMmceVXrVqF+Ph4uWWdnJwQHR3NheyYMWPw8OFDuWUdHR3h4+MDAFzInjhxQm5ZfX19LqysrKzg7OyMnJwcCAQCCAQCmJubw8DAAHw+H2ZmZlLHtmvXDg8fPuSmU+jp6YHP54PP53M/U3NzcwCf7x579eoFPp/PlWvVqpXcNgFASkoKAMDCwqLAMoqiICzHVLUwdtWqVbnumKioKLRt25YrR6u/kLKEqWjOXEBAADIzM+Hv71/onFfg89zZpUuXokWLFti9ezemTJkCHx8fRERE4NWrVxCJRDLHSC7iAODh4YGMjAw4OTnBzMwM+fn5yMvLQ35+PqpWrSpVvmfPnvj06RPy8/O5j6RshQoVEB0dzYVmzZo1kZuby5UzMTHhwsve3p47v6T8b7/9hpo1a8LCwoIrJ/lIfoYpKSnYvXu3wj/HDh06YMuWLVi7dm2Bd202NjZwdnZGQkIC1q9fr3DdR48ehbOzs9Qv5sqiICzHlF0Y++HDhxg1ahQSExPh4OAAAwMDHDp0CJUrV+b+0dHqL6QsUeUEb8aYVBejxMePH3H79m1ERUXhxYsX3Cc2NhZ16tTBd999hy1btmDy5Ml4+fIloqOjAQAmJiaoXbs2ateuDScnJ+zduxdHjx7FgAEDAHx+80pRJBf9//3vfwUGe1JSEo4fP86F5smTJxX6vpLyP/zwQ4FhxRiDs7OzVLsVoUhY8Xg8TJgwATNnzsS7d+8UfrZ57NgxrF27VjUr8BRrmA4pFk2PGlVmhGZ+fj6rV68eA8CWLVtWaNnY2FgWERFR7E9sbGxJvxohHFXPmUtMTGQA2B9//CG1XfL/C3kfKysrduDAAQaAJSUlsYsXL7LLly+zN2/eyIxq1MbRl4xp52hXmj5RBmhjEDLG2A8//MAAsJUrV6qpZYSohqrmzL17946dOHGCzZ49m7Vs2ZIBYEZGRlIXZV9fX1anTh3Wv39/NmfOHLZz50525coV9vbtWyYWi9n58+cZABYTE1Nom7VxioO6282Y9N/l27dvC2yv5O8yODi4yDopCMsAbQjC7OxstmLFCvb8+XNu240bN2iuHynzVHFhXr16NatZs6bcuzxjY2P24sULrmx+fn6h5wgMDOTuCIuijos+Y9oZVl/XL7m7HzhwIAsMDGTnz59ngYGBbODAgdzdvaL1UhCWAdoQhOPGjWMAWK9evbiuEZr0TrSBonc/r1+/ZkeOHGE//PAD4/F4bMmSJdy+JUuWMACMx+OxBg0asDFjxrBt27axmjVrsoEDBxarPYp2MUqo+qL/Zb3aFFZfS0lJYX5+fnIXMPDz82OfPn1SuC4KwjJAG4Lw33//ZQ4ODmzPnj0UhERrFPY87MmTJ2zt2rVswIABrFq1ajJ3elWrVuX+rb948YKdP39e5uKqzi7GL6nyov8lbQqrgojFYpaUlMRiYmJYUlKSUkvaURCWAWUxCGNjY2Wek3zdhUJBSMo6yYCWQ4cOyezbtGmT1MWZz+czNzc39sMPP7Aff/xRoe5LdXcxfk0VF/2vaUtYqZOi12CaPqFDYmNj0aZNG3z8+BGhoaFo06YNgMLfDUhIWSSZ4J2bm4s5c+bAzc0NgwYNAgAMHz4cFy9eRPPmzdGqVSs0a9aMm7R94cIFbNmypcjVSCpUqIBDhw7By8sLffv2xfbt21GlShWZcgkJCRg3bhyCg4Nx5swZpReY4PF4sLGxUekqTRUqVMCUKVMwefJkfPz4EWlpabCwsIC1tbXKXvqrjnZrAl0BdYi9vT3c3d0RExNDL68lGsNKOOldLBZzS3wNHz4cjDE0btwYPj4+4PF4EAgEOHr0qNxji7MaiYeHB/7++28MHDgQDg4O+O6772TWGj127BhMTU1x5swZdO/eXeHvUJrKS1ipEwWhDtHX10dgYCBycnK41SQIKS0lnfSekpKCXbt2YcuWLXjx4gWAz6HapUsXTJw4UaE2FHc1Eg8PD8TGxmL37t3YsmULDh06JNXutWvXYuTIkbC0tFSoPlJGlUY/ra4qK88IJ0+erNRx9IyQqIoqJr336dOHe84lEAhY+/btS2VAi0RZfx5GZNFgmTJA00G4c+dO7sJx48YNhY+jICSqpMyk96ysLLZnzx72+vVrrszp06dZo0aN2J9//snS09NLfUAL0T40WIbAzc0NANC/f38YGhpyK98XhRbGJqpS3Lc4eHh4oE+fPjAzM8PHjx8xf/587m0Knp6e8PT0lHqeWJoDWkj5RUFYzmRkZMDAwACGhobcwthHjhzBkSNHilUPLYxNVEGRtziIxWJcuHABmzdvxqVLl8AYQ05ODqpVqya1ALO8ATXlZUAL0Sx6Q70alfYb6hMTE+Hp6QlnZ2cEBASAz+er5H2EhCiDKfA2drFYjGbNmuHu3bvctkqVKkFfXx8xMTEwMDBQ6FyfPn3iBrR8PRDnxx9/pAEtOoreUK+DHjx4gMjISLx8+RJxcXFwdHSEg4MDBRrRiK/fxi4Pn89Hy5YtER0djVGjRuHHH3/E/fv34ePjw70dXRGlMWeOlF98TTeAqE6XLl1w4MABXL9+HY6OjppuDtFxX77VXCInJwdjx47FkydPuG1LlizB27dv4efnB2dnZ658Wlpasc8pmTPn6Oio9Et5ie6hO0It988//6Bhw4bcb87FeWkmIeokWc1FMok9PT0dffv2RWhoKC5duoSoqCgYGhrCzs5O6rjiTHonRBXojlCLHTt2DN26dYOXlxcyMjI03RxCpNjY2HBvNf/48SO6du2K0NBQmJmZYdu2bTA0NJR7XHEnvRNSUnRHWAYoO6BFIBDA3NwcNWrUoPVCSZnD4/EwYcIEzJw5E3fv3sWzZ89gbW2Nc+fOoUWLFnKPSUhIwLFjx7B27Vrq1iSlhq6eGhYXF4f69esjMzOz2Meampri3Llz+Oabb8Dn0809KXvat28PkUiEZ8+eoUqVKrhw4QIaNGggt2x+fj7GjRsHU1NTjBgxopRbSnQZBaGGJSUlITMzE3v37kX9+vULLZuXl4fVq1dj8ODByM7OxrBhw2Bubk4hSMqs5cuXQzJDq379+gV2d9Kkd6JJFIRlRP369eHu7l5omRkzZuDo0aO4e/cu9u/fX0otI0R527dvh7GxMXr27IkffviBJr2TMomCUIvMmTMHV65cwe+//67wRGNCStuLFy9Qu3ZtAIClpSV2794NAOjZsye9xYGUSdSnVsZ9+ezQ1tYWt2/fpt+YSZl1+PBhuLi4YO3atTL7JJPeo6KikJSUhJiYGCQlJSEqKgpTpkyhECQaQ0FYhoWFhaF27doICgrittHzQFJWbd++HYMGDUJeXh7u3LmDglZvpEnvpKyhq2oZ5u/vj4SEBKxYsaLAiwohZcGqVaswfvx4iMVifP/999i7dy8FHNEa9IywDNu0aROqVKmCn3/+mS4qpExijGHOnDlYuXIlAGD27NlYtmwZ/XslWoWCsAwzNDTE4sWLNd0MQuRijOHHH3/E//73PwCf7wp//vlnDbeKqEtOTg4MDQ3V8kuOOutWBHWNEkKUwuPxUK9ePfD5fGzfvp1CUEE5OTlqe9Shrrrj4+NRu3ZttGnTBsHBwSo9hzrrVhQFISFEBmMMSUlJePXqFZKSkgq8OE2dOhUPHz7E2LFjS7mF6kWBIi0xMRGvX79GYmIievToodJzqLNuRVEQEkI4nz59gp+fH+rXrw87OzvUrFkTdnZ2qF+/Pvz8/PDq1SuMHTuWe0MEALi4uGiwxapHgVKwwMBAbhS7qs+hzrqLQkFICAEABAcHo0aNGpg5cyYaN26MQ4cO4cKFCzh06BAaN26MmTNnwsnJCTt27MDw4cM13Vy13bVRoBSMx+PBw8MDN27cUPk51Fl3USgIy4ioqChERkYq/ImKitJ0k0k5EhwcDC8vL7Rr1w7x8fE4ePAgBgwYgK5du2LAgAFYvnw57O3tIRaLAQBeXl4abW9pPFeiQCm/7ZfBiNqkpqYyACw1NbXAMrGxsczU1JQBKPbH1NSUxcbGluI3IuVRSkoKEwgEzNPTk+Xl5cnsf/ToEatSpQoDwBwdHVmnTp2YQCBgKSkpRdadnZ3NxGKxytscERHBADAnJycGgLVq1YoFBQWp5FySuiMiIhhjjInFYhYUFMRatWpV4nN9XbeEKs6hiboLO8eZM2dYeno6S0lJYe/fv2fx8fEsOjqaRUVFsfv377Pw8HB2/fp19ueffzIAbMOGDezYsWPs4MGDbPfu3czf359t2bKFXblyRen2K3INZowxmj6hYQ4ODtySU8Vla2sLBwcHNbSK6JKAgABkZmbC399f5r2Wt2/fRq9evfDx40c0bNgQwcHB4PF4cHBwwO7duzFlypQC642Pj0ebNm1QrVo1LFq0CN27d1f58PjAwEAkJSVh0aJF6NGjB1q1aqXyc0nuULp3747z58+r5VyFnePXX39Fhw4dkJubi5ycHGRnZyMnJ0fm8+jRIwCf7+4fPnzIbc/OzkZubi66d+8OR0dHXLlyBT169EDlypXRtGlTVKlSBfn5+cjPz0deXp7c/5Y8Ex4+fDgMDQ2l9ufl5SEvL49rn4GBAW7dugVPT89i/Qx++uknudunTZuGdevWyf3ZLF26FF27di3Rzx4AeIzRkiXqIhQKYWlpidTUVAgEAk03hxAZjDHUr18fjRs3xsGDB6X2iUQiNGzYEP/++y9atWqFM2fOcK9R8vHxwf379xEVFVVgCERGRqJp06ZwcnJCdHS0SoNDUndERATc3d3BGOMukrdu3SrRub6uWyInJwfJyclIS0vDxYsXsWXLFjx69Aj169fHwIEDUb9+fS54Cvq8fv0ap0+fRqdOnWBsbCy3TE5ODrKyspCZmYmcnJwS/ZzKEgMDAxgaGsp8RCIRXr16BRcXF1hZWcns9/T0hK+vL1cPYwwzZszA+vXr4ebmhnv37hV4TkWvwXRHSIgOS05OxtOnT7F06VKZfXp6ejh+/DgWL16M7du3w9zcnNvn7e2NQ4cO4ePHj7CxsSn0HGXxri0vLw8fP35EUlKSzOfJkycAgEmTJiE/P5/bnpaWJvfcUVFRxV744tKlS0p/VyMjIxgbG8PIyEjqIxKJ8O+//6JZs2awtbWV2W9oaAh9fX3o6+vDwMAAenp6uHjxIm7duoUqVapg5syZUvu//O+4uDj88ssv2LBhA+rVqye1X19fn6tfcje4YcMGREREoHnz5li8eDF69OhR5C9Me/bsKfRVdPJ+2ZH371YZFISE6LD09HQAKPBFuPXq1cOBAwdktltZWQEA0tLSigzC0uhaZP8/7/H169fIzc3F6NGjUb9+fQQFBaFHjx6oUKECKlWqxAXgp0+fiqzz5s2bMtv4fD4sLCxgbGzMfYyMjPDhwwe8e/cOFhYW6Ny5s9R+Y2NjmJiYwNjYGMnJydi4cSPmzp2LunXrytQj+V9DQ0OEhYVh06ZNiIyMLFag/Pnnn0oFSmFdjJGRkQCAdu3aya1bXp1BQUEq+7tVV91fnoSoiaIPagnRlHv37jEArE6dOlIDEEQiUaHHBQYGMgAsKSmpwDKqGrwhEolYQkICCw8PZ8ePH2cbN25kI0eOZABYkyZNWK1atZiRkVGxB5vxeDxmY2PDnJ2dWdu2bVmfPn3YmDFjuLoXLlzITp06xW7cuMGePXvGPn78KPVzkfc9Lly4UOjPTZlBJ4oODNFE3eoe5LNu3TpmYWGhdN2KXoMpCNWIgpCUdXfu3GEAmLm5udTFxtvbmzVr1oxdvHhR7nEDBw5kzs7OhV6UFLkwnzlzhrm7uzMArG7duuz7779nM2bMYIMGDWJt27ZlNWrUYAYGBgqHW6VKlVjTpk2Zp6cnGzVqFJs5cyZbsWIF2759O+vduzcDwOrVq8cSExNZfn6+0u3WtkBRdd1f12lhYcHWrVunkpG0X9cNgHXq1EmpumnUKCGkSJKupaysLOzfvx9//PEHevToAT09PYhEIpiYmMgck5CQgGPHjmHt2rUKdU3l5eXh33//xdOnT/Hs2TPuf2NiYpCQkACRSAQAePbsGZ49e1ZgO6tUqYJq1aqhevXqMDQ0xIEDB7Bs2TK0a9cO1apVQ9WqVWFoaCh1HCugG9DW1ra4Pyq1dNGpo86C6rawsMC6devw008/lai9wcHBUu3t2LEjLl++jDt37pSozV/X3bRpUxgYGKBWrVq4fv06kpOTlfp7U/TkRE3ojpCoirrn45mZmTFPT0+Wm5vLNm7cyP0m3rJlS6m7h7y8PObp6Skzj1AsFrPXr1+z0NBQtnXrVvbTTz+xtm3bMgCMz+cXehenp6fHqlevzlq3bs3q1q3LALCqVauyQ4cOsRs3brC4uDiWm5srt92lcdemjnmEd+7cUVmditTdsWNHBoANGTKkRHV/PW/zw4cPzNDQkDk7OzNDQ0OWmJiosrpXr17NDA0NWVRUFDM0NGRr164tdt3UNVoGUBASVYiLi2PVqlVT6aRxCclFaOPGjUxfX595enqy+fPncyH45cV03759zMPDg+np6bFffvmF/frrr8zHx4c1adKEmZmZFRp25ubmzN3dnQ0ePJgtXLiQ7d+/n926dYu9efOG5eXlqexZmyq7AdUZVvIWArh+/Tpr164du379ukrrVkVYxcfHs+rVq8v8DNasWVPisIqPj2dVqlRhrq6ubOPGjezOnTssIiKC1a1blw0ePJgxxtigQYNY3bp1WUREhNTn9evXhdZNQVgGUBASVSitVVSCgoKYQCBgPB6PAWBdunRhY8eOZW5ubkxfX7/I53N6enqsTp06zNPTk02fPp3NnTuXASiwrWX9rk0dYVVQoDDG2ODBg0t016bOsGKMsejoaC6kJB9VhBVjjHXq1Enuv6cTJ04wxhi7evWq3J6Frl27FlovBWEZQEFIVEGddyiSwTIrV65kc+fOZZ07d1ZoUIqFhQXr2bMnW716NTt58iT7999/WU5Ojtx2a9tdmzrDijH53dyJiYklvmtjTL1h1aVLF7lhdf78eZaamlpgWNWpU4ctWLCA/fTTT2z06NFs/fr1XJ1isZjVrFmTG6z19WfhwoVc2ZcvX7KIiAi2Z88eZmlpyUxNTVlAQEChbaYgLAMoCIkqqOruJzc3l92/f5/t2rWLTZ06lbVv377QLs3atWszT09PNmPGDLZnzx4WFhbGUlJS2LRp0xgA5ubmVirtLqxuddy1MabesJJHVXdtBYXVtWvXGGMF31k1bdqUnTp1iu3bt49t3bqVrVy5krsbY4yx9PR01qBBA8bn8xmfz2dWVlbM3Nyc6z3w8fFhjH0Oq7CwsEJ/ierZs6dUm+X9GzQwMGB2dnZs6dKlUmV37drFTE1NWYMGDdjjx4+L/HnQqFFCSllOTg4MDQ1Vvp7m1xSZoJ6ZmYkHDx7g7t273OfRo0cFLtlVv359tG3bFjY2NoiIiEDNmjWxbds2bj/7/xGIPXv2LPaqHkzOSMOSjoysWLEiqlevDjs7O2zevFmqrk2bNuHq1avYvHkz2rRpo1T9RkZGMtsCAgIAACdOnICbmxt2796N6dOnF7vuN2/e4P3791Lbtm3bBm9vb9SrVw/fffcd/vzzT3Ts2FGqTKVKlWBnZ4fU1FSkpqZCKBQiNTUVlSpV4t4J2b9/f1y5cgU8Hg/u7u7g8/nIycnBhAkTIBQK0b9/f7x48QIpKSkICwvDhAkTAAARERHo3bu31PkGDx6MPn36cD+Px48fc/u+fB8l8N/CDDVr1sSVK1fA5/NhYmKCli1bwt7eHhYWFrCwsIBAIICzs7PUsZcvX4aJiQksLCzA5/MxY8YMHDp0CPfv30eVKlW4cgkJCRg1ahQGDx4Mf39/mJqaFvdHXzAFfskgSqI7Qt1RGgNaChoh+eHDB7Zs2TLm4ODAADBjY+MCfxsXCASsffv2bOrUqWzXrl3s4MGDhdatiud42njX9vr1a5nuw5J2MUraKu+ujc/ns5EjR7LJkyczDw8P7k7ry4+8bQDYhAkTuHMkJSUVejcm6dKV3Fnx+XxWsWJFVq9ePdaiRQvWtWtX1q9fPzZy5Ej2v//9T6r9+/btYydOnGBnzpxh3bt3ZwDY3bt3WVpaGvfd3r59ywCwwYMHs4yMDKV+9lu2bGH6+vosKyuLMcaYUChkjDGWlZXF9PX12datWxWui7pGywAKQt1RWgNaMjIy2NWrV9maNWvYwIEDmaOjY4EXPQMDA9a8eXM2d+5cdvjwYfbixQuZFWPU+RxP3c/a5FF3F+PJkyfZ48eP2datW+V2Mdrb27NBgwaxHj16sFatWrF69eqxKlWqMBMTEzZnzhzGGGMBAQHMxMSk0MAaOnQo9zxMIBDI7Dc3N2f29vasfv367Ndff+XanZubyw1UatKkCQPAtm/fzs6fP89u377N4uLiylxYfW3MmDGscePGLD09nY0aNYoBYL6+viwjI4O5ubmxsWPHKlwXBWEZQEGoO9QxeCM/P589fPiQLViwgAGfV17R09Mr8Hle//792e+//87OnDnDxo8fX+zneLGxsezx48fs3LlzKht8Upbv2vLy8ti7d+/YgwcPWGhoKDt48CD7448/2PXr11lAQAAzNTVlFhYWrHLlynLDSHKBlgzeKCrcvrxzu379OjMyMmJ8Pp81btyYDRs2jE2cOJHNmzePrVy5koWEhEg9Dzt+/DiLjY1lKSkpBa6I8zVtCauvNW7cmLVr1465uLgwU1NTNm3aNO7n8M0337DGjRsrXBcFYRlAQag7VDEwJD4+nh09epTNmjWLdezYscCRdFWqVGF9+/Zly5YtY6GhoezTp08FnlPR+Xh37txhAwcO5M6hji5eCXXfte3du5ddvHiRLV68WG53YsuWLZm1tXWBgSW5c3v8+DGrXbu2TPektbU1q1mzJmvSpAkbPHgwd5EOCwtjCxcuZOvXr2d//fUXO378OLt48SKLjIxkL1++5IJIIj09nQ0aNIgBYG/fvpXap4q7Nm0Jqy9JQhqA1ICYx48fMxcXFwZAKtyLQkFYBlAQ6o7idjF++vSJhYaGsmXLlrG+ffuyqlWryr0om5mZsaZNmzIAbNWqVSw+Pl4mnFT5HA8Amzlzpsqe46nyWZtQKGRPnjxh58+fZzt27GALFy5kpqamzNLSki1durTAXxwAMC8vL27I/Zo1a6SCzdbWltWvX5916NCB9e/fn+3du5c7Z3JyMjel5OHDh1J3Y2W9i1FbwupLHz9+ZC1atGCjR4+W+Zmmp6czX19f1rJlS6lVjQpDQVgGUBCWPepeqkzeoJO8vDx2584dNnnyZGZnZ1fgxVpPT4+5ubmx8ePHM39/f+7CWxrP8Zo1a8Y984qPj2eMqeY5nrLD+bt27cqio6OZh4cHa9CgAbO0tJQp88svv3AX3y+7JS0tLVm9evVY+/btmbe3N+vUqRMzMjLiLtq5ubns4cOH7P379wp1M2pjF6M2hdXXinrzSVH7v0RBWALx8fFs0qRJrEWLFtzrXZRBQVi2lObIzpiYGPbnn38yb29vVqFChQLDz8bGho0fP55duXKFpaenK1S3KufjMfb5l4MTJ05wzyEZU91zPMmzNktLS7Znzx4WGhrKFi5cyCZMmMA8PDyYi4uL1J2ckZERN1E6Li5O5udlaWnJGjRowHr06MG2b9/OGPt88fXx8WEA2LNnz6TOr6tdjNoUVupEQVgCly5dYpUqVWJeXl6sffv2FITlhDpHdl69epUBYAMHDuQWjv76At6tWzc2f/58durUKZaQkFDsienqWEVFYsqUKVIDOpR9jpefn89evHjBTp8+zVatWsV8fX3ZkiVLuAv9l92S8j62trbc3UteXh7buXMnO3/+PHvy5InMM7YvURejLG0JK3WiICyBL/+BLF++nIKwnFBloIhEIhYeHs5+//131qFDB5m1OPX09Fjbtm3Z4sWL2c2bN7kuuJIMaFHXfLzXr19zda9cuVKh53h37tzhnuOlpKSwQYMGMTc3N7lzGAcMGCA1MMTT05PNnj2b7dixg50/f579888/ZfauTZu7GAkFocpQEJYfJe1ifP36Ndu5cycbNGgQs7GxkXtH4+3tzY4fP86N5JQoSXemuufjtWvXrsDneOnp6czf31/u6EvJgsd5eXnM0NBQqnvT1dWV+fj4sEWLFrHg4GDGmHbetVEXo3Yrd0H48uVLtm3bNjZ27FjWqFEjbj7V12vRFeTMmTOsS5cuzMrKipmamrImTZqwP/74o8h/aBSE5UdxB52kp6ezc+fOsWnTprEGDRrIBIGFhQXr06cP27JlC/eMTR0DWhhT73w8f39/ZmRkxIyNjdmePXtYREQEe/bsGatTp06BXZh8Pl9qweNt27axU6dOsefPnxc4AEUb79oYo7DSZuUuCKdOnSr3/5CKBKEkzACwWrVqsUaNGnEj1Xr37l3oP2QKwvKjqKXKRCIR27JlC7dU2dd3QTwej7Vs2ZItWLCAXb16Veplseoe0CKPss/xcnJy2N27d9muXbvYTz/9xDp27MgsLCyYiYmJ1Ir+9erV457btW/fnnXs2JEZGhqyGjVqsIsXLxa7vdp610a0V7kLwqVLlzIvLy+2ZMkSdu7cOebt7a1QEN64cYPxeDzG5/PZ/v37ue337t1jlSpVYgDY6tWrCzyegrD8kBeE+fn57OLFi+z7779nlStXlvvLVsWKFdn8+fNZcnJykXWra0CLsvPxvh5F2bNnT2ZgYCD3e1aoUEFqgvejR4/Yhw8fGGMlH31Jd21EE8pdEH5t5MiRCgVhr169GAA2fvx4mX379u1jwOch7F/+dv8lCkLNUMd8P0lYhYeHsytXrrCJEydyvwxJPqampszT05P5+fmxJ0+esJ9++qlYIzvVNaClqPl4//zzj9z5eAYGBlI/Ry8vLy70OnTowMaMGcN69uzJtm7dyrKzs9X2HI/u2ogmUBCyzz8EyUP827dvy+zPzc3l1hCUPND/GgVh6VPHfD+xWMx27drFAMhMareysmJjxoxhwcHBXAAXd2Snuge0fD0fLyIigr18+ZIx9nnqg4WFRYHP8969e8fVExUVxV69esW1b+fOnQwAa926NWNMvXPm6K6NlDZFr8F8lGN3795Fbm4ujI2N4e7uLrPfwMAAzZs3BwDcvn27tJtHCpCYmIjXr18jMTERPXr0QJs2bRAcHAzGWLHqYYzhzp07mDVrFmrWrIlRo0Zx9QsEAowcORJnz57F+/fv4e/vj27duuHy5cto06YNevToAQAICgrCjRs30LVr10LPVa1aNTx//hw3btyAh4cH9268pKQkHD16FM7Ozjhy5AiSkpKK/fPIzs5G7dq18eOPP0IsFmPEiBEIDw9HzZo1AQB8Ph9paWkwMjJCjRo1oK+vjypVqiAgIAApKSmoVKkSV1e9evVQo0YNrn0XL14EAHTu3BnA5/fSWVhYoEWLFjh06BCmTZuGwMBAtGjRAhYWFrhz506x2y/B5xd+uSlqPyFqUyqxrAaK3BFu376dAf+tliHPuHHjGAA2fPhwqe2HDx9mhw8fZkOHDmUAuD8r8lZkCbojVE5JnreJxWJ27949NmfOHKn1MwFwy3CtW7eOZWdnSx2jroEtyg5ouXnzJvvpp59Yy5YtpaYmfPmRLNQcHR3NHj58yGJjY4v1HE8sFrMqVaowACw0NFTtz/EIKW30hnr89xZlKyurAstI9n39xuUBAwbI/fPChQuxaNEiuXXl5ORIvQFcKBQWu83kP4q8iV1yZ/PkyRMEBgYiMDAQT58+5eowMTHBt99+i4EDB6JKlSpo27YtOnToACMjI+6t66p6c7oybx7Pzc3Fhw8f8OLFC3z33XdwdHQEANy5cwcbNmzgytnZ2aF169Zo3bo1Pnz4gI0bN3L/du3s7GBhYYHs7Gzo6+ujffv2Cr29++nTp0hISICRkRFat26NrKwsuLu7o2HDhti4cSNXh4uLC8LCwjB58mQ8efIE2dnZMDY2LvbPh5CyqlwHYXZ2NgDA0NCwwDJGRkYAgKysLKntrJjdcACwfPlyLF68uNjHkcIVFIiNGzeGq6srIiMj8fjxY668kZERevXqBR8fH3h5ecHMzAwAEBkZCeDz321wcLDKAlBi5MiRCA0Nldqmp6eHnTt3AgAmTpyIDh06oGnTpnKPFwgEGDt2LIDPXZUTJ07kwq9mzZpc28aOHYuGDRtCJBLB19cXu3btgq+vLzZt2oQGDRogIiJCofZKukXbtm0LExMTmJiY4ObNm3K7KM3MzLBz506IxWLqwiTlTrkOQslvrbm5uQWWkdzBmZiYlPh8c+bMwfTp07k/C4VCVK9evcT1ks94PB7q1KmD3r1748OHD7h37x7u3bsH4HPg9OjRA4MGDULv3r0hEAgKrMfHxwfR0dEqC0CJESNG4ObNmzAwMMCmTZvg4uICS0tLODk5Afj8y5ZYLJY5zsLCAp06dULVqlW5bS4uLti0aZPc83z5HO/Vq1eYNm0a/vzzT4SFhcHKykrh53hfPx8E6Dke0U3l+l91Qd2eX1Kk+1RRRkZGEAgEUh9ScmKxGH///Te6desGJycnzJ07Fy9fvoSenh6aNm0KJycniEQiJCcno3LlygX+3CtWrIjq1avDzs6OGwQjGdhy48YNtG/fHjdu3FC6nSNGjMDt27dhbW2N0aNHo1+/fti3bx+3v1mzZtDX14eDgwP09fVhb2+Pc+fOITU1FSdPnkSvXr2KPEd2djYePXqEq1evgsfjITw8HOvWrUN4eDgYY7h27RoePXrE9YYUhDGGJ0+eAJAOQkJ0kvofV6qHIoNlLl++zAAwY2NjlpeXJ7eMZH7WkiVLVN5GGiyjHMlgmX/++Ydt2LBBatALn89nXbp0Ydu2bWNJSUmMsc+DPhR9k0NB8xNLMsVBKBSyY8eOsdGjR8vMS/y6PdHR0SWamK7K+XhisZg9fPiwwDm0hGg7mkfIPv8QJKtoKDuPsCQoCJUjWbfT1NRUatWTmTNnspiYGK6cMvP95CnJmp0ikYhVrFhRKvwsLCyYu7s709PTY3FxcYwx1S4wTfPxCFEMzSPE58EHkvlfO3bskNl/+PBhCIVC2NjYSI3kI4rJyclRalCRPIwxhISE4Ntvv0Xfvn0BAJmZmahXrx62bNmC169fY/Xq1XB0dOQGuygz30+egIAAAMCJEycAALt375YpIxKJcP36dcyZMwe9evXivjefz0enTp3g5OSEn376CSEhIUhKSkKTJk3g6uoKa2tr+Pr6QiAQYPTo0RCLxcUa0CIPPccjRMVKIZTVQtEl1q5du1bkWqMrV65USxvL8x2hqlZ/ycjIYP/73/+4eWpffjZt2iRVryrm+xVnzc7Lly+z5cuXs549e8q8Zf7L+aQZGRkybVDXAtOqkJuby+rUqcOGDBlCS5qRcq3cdY1eu3aN2djYcB8jIyOu++zL7ZKuqC/99ttv3AXs67dPeHp6FvjamJIqz0FY0re9x8bGslmzZjErKyvu78bc3JxNmjSJHTt2jAHqeZNDUWt2Xr16Ve6anfj/pdiGDBnC9u/fX+jb0sv6xPTr168z4PMau9SNSsqzcheEly5dKnAtxS8/Xz5D+tLp06dZ586dmaWlJTM1NWVubm5sw4YNagtBxnQjCIuz+otYLGZXr15l/fv3594nCYDVrFmTrVu3jnuZrTrf5CBvzc7g4GA2d+5cFhYWxhj7/O7LjRs3coNzDAwM2Jw5cwoccPW1sr7A9NKlSxkA1r9/f42cn5DSUu6CUBvpQhAqcteWnZ3Ndu3axdzd3aV+aencuTM7efKkzC8jJb3bLMrjx49Z3bp1mYGBAffuQQDs559/5sps376dmZiYSN3RFUdZHtDSsWNHBoBt2bJFY20gpDRQEJYBuhSEEl8Hor29PbO0tOTCxtjYmI0dO5Y9ePCgwLoLe5NDSV5plJOTw/z9/VmnTp1kuka//fZbdvbsWcZYyd+9V5ZlZmZya5c+ffpU080hRK1orVGiETweDzY2NnByckJ4eDjevHkD4PObPoYOHYpVq1bBzs6u0Dokb3IwNDSUWfFl06ZNuHr1KjZv3ow2bdoU2R7GGFcHn8/H3Llz8eHDBwCAk5MTYmJiEBsbC3t7e6SlpQH4vLhCcdbs1CY3btxAbm4u7O3tUadOHU03h5AygcZZE5V5/fo1Bg4ciObNm2Pfvn0QiURo3bo15syZA3d3d+zatQu9e/dGSEhIkXUZGRnJhKCirzQSiUS4ePEixowZw63JCQD6+vqYNWsWli9fjlevXqFjx45o1KgRKlSooPIpDmXVl8uqqWJZOULKhdK5QdVNutI1mpOTw1auXMnMzMy4ASbDhg1j4eHhXPnirP5SkMJeaSQWi1lkZCSbMWMGq1q1qlTX56VLl+TWV5anOKjL5s2bmbu7OwsICNB0UwhRO3pGWAboQhBu3bqV1atXjwudtm3bsnv37nHllF39pTjz/TZt2sQcHR2lwq9ChQps3Lhx7PLly3IHppT1KQ6EkJKjICwDynMQnjt3Tip47Ozs2K5du7jQKencv8Lm+3348IEdOXJE7ny/ihUrsuPHj0u9eFeesj7FgRBSchSEZUB5DMLc3Fy2Zs0a7m3vPB6PTZo0iQsMVU1+/3q+X3h4OPP392eenp5MX1+fjR07lr18+ZJFRESw3bt3M1NTU2ZqalqsLr+yPMVBHZ4+fcrS09M13QxCSg0FYRlQ3oLw0qVLMkuh7du3jzGm2tVfJB4/fszq16/PDA0NWZUqVaTO27VrVyYWi9muXbu453rKzPfTJY0aNWIGBgZKLUxOiDaiRbeJyiQkJGDo0KHo1KkTnjx5AltbW/z6668AAGdn5wIXwJa8609Z58+fR2JiInJzc5GQkABzc3NMnz4dUVFRuHDhAt69e4dRo0ahT58+CAsLg4uLi0q+b3mUmJiIBw8eIC8vD40aNdJ0cwgpUygIy7mSvCEiPz8f69evh7OzM/bv3w8ej4cJEybg6dOn6NOnD4DPb3tXdQBKfPz4EUlJSbC2tgafz0d0dDTWrl0Le3t7AOV7vp+qXb58GQDg6uqKihUrarYxhJQxFITlWHx8PGrXro02bdogODi4WIF49epVuLu7Y/r06UhLS0OLFi0QHh6OLVu2wNrautC3vRcXYwyhoaHo1asXzp49y22fOHEiAgMD0adPHzRq1AhmZmY6M99P1UJDQwEAXbp00XBLCCmDSqOfVldp+hmhMmt2JiQksOHDh3PP4mxsbNj27dvlDhwp6G3vii6DlpOTwwICApibmxt3vi5dusiU08X5fqpWp04dBoCdOnVK000hpNTQYJkyoKwEoSJvccjLy2N+fn5MIBBwo0HHjx/PkpKSin3ewYMHMwBsyJAhcvcnJyezZcuWSQ2AMTU1ZZMmTWIvXryQKkvz/UouLi6OW+hA8oYPQnQBBWEZUFaCsKg3RFy9epU1atSIC6VmzZqx27dvK3XOxMREZmhoyJydnZmhoSFLTEyUKdOmTRvuXFWrVmXLly9nHz9+lFsfzfcruV27djEArGXLlppuCiGlihbdJjJ4PB48PDzQvXt3nD9/HvPmzeMGugBAhQoVsGLFCowdOxZ6enpKnSMgIAAAcOLECbi5uSEgIAAtW7aEm5sbLCwsAADff/89MjIyMGPGDPj4+MDQ0LDA+qysrHDz5k3w+bKPs83MzLBz506IxWK5+8lnHTt2hJ+fH6ytrTXdFELKJApCHcQYw4sXL/D8+XOp7bVr14ajo6PCofLmzRu8f/9eatu2bdvg7e2N2rVro1mzZpg/fz6ys7Mxc+ZMDB48GADQqVMnDB8+XOGBNUW1h0KwcDVq1MCUKVM03QxCyiy6guiY3NxcDB8+HJMmTYJQKIS7uztu3LiBoKAg6Ovro0ePHmjTpo1Cb4gYOXIkmjZtKvWJjo6Gra0tnJyccOPGDWRnZwMA1qxZw5UZPXo0vfmAEFJmUBDqkLS0NHh5eWH//v3Q19eHn58fwsLC0Lp1a3h4eODGjRuYNm0abt26hZkzZxZZ34gRI2BqagpLS0vs2bMH69evR5UqVbBx40bExcXBzs4OU6dOxYULF7Bnzx5YWlrC1NQUw4cPL4VvS4DP0yb8/f0RHx+v6aYQUnaVziNL3VSWBsu8e/eOubu7MwDMzMyMnTt3jiun7BsiGPtv9KapqSlzdXVlAFi1atXYtm3bWGZmJmOM0TJoGjRgwAAGgC1ZskTTTSGk1NGo0TKgrAThiRMnWK1atRgAZmtry8LCwhhjJV8fNDMzk6WmprL09HQ2aNAgBoBNmjSJpaWlcWXevn3LALDBgwfLjPok6iUSiZiNjQ0DUOScTkLKI1prlHBGjRqFly9fombNmrhx4waaNWtW4vVBz5w5g4YNG+Lnn3+GmZkZ2rdvD319faxevRrm5uZIS0sDQMugadLDhw+RnJwMMzMzNG/eXNPNIaTMoiAsx27evAkA+PTpExo3bozr16/j5cuXJQrAmJgY9O7dG15eXnj58iXOnTuHtLQ0REREoGHDhhCJRLQMWhlx8eJFAED79u1hYGCg4dYQUnZREJZT+/btw9SpUwEAzZs3x4IFC/Ddd98pHYDZ2dlYsmQJXFxccPr0aejr62PWrFl48uQJLCwsEBERAQsLC7Ro0QKHDh3CtGnTEBgYiBYtWsDCwgJ37txR6/clsiTri3bu3FnDLSGkjCulrlqdpKlnhGvWrJF6d5/k+aCy7wi8e/cuVwcA1rlzZ/bkyRNuPy2DVvbk5uYyc3NzBoBFRkZqujmEaAQ9I9RBYrEYM2bM4KY+jBkzBtWrV0fFihVl7gBv3LiB9u3b48aNG0XWW716daSmpqJq1aoIDAxESEgI6tevz+3PysqCu7s7Ro8eLfVeQBcXF4SFhcHX1xdNmzbl5hQS9Xvy5AkyMjJgZWUFNzc3TTeHkLKtlIJZJ5XmHWFOTg632DUAtnr1aiYWiwt8Q0RhC2NnZWWxgIAAqeNu3brFhEJhgeeX93aK4uwnqpecnMxu3ryp6WYQojGKXoN5jCn51lZSJKFQCEtLS6SmpkIgEKj1PN7e3ggJCYG+vj527txZ6KT1pKQk2Nvbo2bNmoiJicGbN29ga2sLADh79iymTJmC6OhoHDlyBN7e3mprNyGEqJOi12DqGtVy79+/R8eOHRESEgIzMzP8/fffRa7c8uXC2ACwe/duvHr1Cn379oWnpyeio6NRtWrVQhfDJoSQ8oLuCNVI3XeEz58/R48ePfDy5UvY2dnh7NmzaNasmVQZeQtjDx48GE2bNsX+/fsxcOBAXLx4EWlpacjNzYWenh6GDBmCefPmwdnZWeVtJup35coVzJ8/H/3796fFtolOU/QaTG+fKANycnJgaGhYrIWo79y5g169eiExMRG1atVCcHAwateuLVNu5MiR3DB6CT09PezcuRMA8Pr1ayQnJ3P7RCIR9uzZg4SEBFy4cEHJb0Q06cKFC7h69SocHBw03RRCtAJ1jWpYfHw8ateujTZt2iA4OBiK3KAHBwejY8eOSExMRJMmTXD9+nW5IQjILowdERGB58+fo23btgCAxYsXw87ODr///jt2795NC2OXA5KJ9DR/kBDFUBBqWGJiIl6/fo3ExETuFUiFBeKePXvg5eWFjIwMdO3aFf/88w8qV65cYP0jRoxAeHg47O3t8f333+Off/5BTEwMt79bt26IjY2Fvb09fvjhB1SrVg3h4eEYMWKEyr8rUb+0tDSEhYUBALp06aLh1hCiHSgIy4jAwEAEBQUBgNxAZIxh9erVGDFiBPLz8zF48GCcOXOGe+t7YSTz+Tp06IDp06fDy8sLt2/f5vZ/+vQJo0aNQp8+faTmARLtc/XqVeTn56NWrVqoUaOGpptDiFagICwjeDwe907ArwPx3LlzmD59OmbNmgUAmDZtGvbu3VusUZ337t3D5cuXAQAODg6oWrUqLYxdDlG3KCHFR0FYxnwdiIwx9OrVCxs2bAAArF69GuvWrQOfr/hf3enTp9G1a1dkZWXB1NQUFy5cwK+//koLY5dDkoFR1C1KiOIoCMsoHo+H1q1bw8zMTGr70aNHFR5UAwA7d+5Ev379kJ2dDYFAgCZNmqBHjx60MHY5JBKJULNmTVSoUAGdOnXSdHMI0RoUhGXUu3fv0LFjR1y8eBFmZmYICgqS6TINCQkptI5z585hzJgxEIlEGDZsGDIzM3H9+nXweDyEh4dj3bp1CA8PB2MM165dw6NHj2g9UC2mp6eHY8eOISkpCZUqVdJ0cwjRGjSPsIw6e/Ys7t69KzNRvnv37pgxYwbWr1+PmTNn4t69ewXW0a1bN/Tu3RsuLi74+eef8ezZMzRs2BAbN27kngVKBtJMnjwZT548QXZ2NoyNjUvjKxI10dPT03QTCNEqFIRl1OjRo/Hp0yf0/r/27jwqynr/A/h7YABFRJRFFgFxYRRMQMQNScsFFUKSK2reNELtil7btG7lKUtvWpbJqbRzwbXSxKMoCjKSSzfFLBHoqBGkoCijSOyyM5/fH/zmuYwDOIzMQvN5nTNHfTY+g/N9PvM8n+/z/YaFYciQISAinDx5EuvWrcNPP/2EcePGYf369Sr71dfXw9TUFGKxGGKxGIcOHYJY3PLffOHChTZri7169cLOnTshl8s7VXtkhqWwsBCurq76DoOxbofPegbstddew+DBgyGVStucVX7q1KlK21dWViIkJATLli0TaoiKJAjgkUmOk2D3defOHbi5uWHIkCFoaGjQdziMdSt85jNQRNRuAmxrVnnF4NunTp3CwYMHkZeXp4+wmZ4oHpvo168fD5bOWCdxIjQwnU2AAHD9+nUEBgYKNcWzZ8/C09NT16EzPeLnBxnTHCdCA6FJAgSAzMxMTJgwAdevX4eHhwfOnz8Pf39/XYbO9ISIUFJSgvz8fGGAdE6EjHUeJ0IDMW/evE4lQKDlKmDSpEkoLi6Gj48P0tPTMXToUF2FzPSkvLwcsbGxGD58OOzt7TFo0CDcuXMHAJCdnY3y8nL9BshYN8OJUM8cHBzg6uoKe3t7tROgQmNjI2prazF58uRHDr7N/hqkUinc3d2xevVq+Pr6IiEhAa+88goAwN7eHm+//Tbc3d0hlUr1Gyhj3QgnQj0bMGAA8vLy2kyA6enpePLJJ5Gent7mvsHBwUhLS8OJEyfQp08fXYXM9EQqlSI0NBRBQUEoLCzEd999h7lz50ImkwEAVqxYgcLCQgQFBSE0NJSTIWNq4kRoACwsLNq8Avziiy/w448/4ssvvwTQUhPauHEjcnNzhW0mT57MD8AbMEUdr6CgACUlJWoPjfew8vJyREZGIjg4GEeOHFG6+n/hhRewcuVKhIaGwtHREUeOHEFwcDAiIyP5Nilj6iCmNRUVFQSAKioqOr3v/fv3ydzcnCQSCZmbm5NMJqMlS5YQAPLw8KDq6motRMy6SllZGW3dupUkEgkBEF4SiYS2bt1KZWVlnTre1q1bSSwWk0wmU2v7oqIiEovFFBsbq0H0jP01qHsO5itCA7Vnzx4AwJEjRwAAU6dORXx8PExMTPDWW2+pDMbNDEdbdby0tDQkJCTA19cXq1ev7lQdj4iwfft2REREqF0HdnJywpw5c7Bt2zaNr0IZMxYi4laiNZWVlejTpw8qKipgbW3d7nZ37tzBvXv3lJYtWLAA/v7++PLLL+Hp6YmSkhKYmZlh48aNwswC/fv3h4uLi1bfA+scRR0vODgY8fHxbSauu3fvYsmSJZBKpTh+/DiCg4M7PGZJSQns7e2xY8cOeHp64tq1a8Lrzz//xJYtWzB+/HiVB+kTEhIwb948lJSUwNbWtkvfJ2PdgbrnYL41qkXqXpZPmTJF6fYZADI1NaXExEQaMWKEyjrFa+rUqTp6J39tcrmc7t+/T/n5+XT//n2Sy+UaHaesrIysra0pJCSEGhsbO9y2sbGRQkJCyNraWuk2qVwuJ5lMRjdv3hSWpaent/sZAEC9evWi3NxclZ9x8uRJAkD5+fkavR/Guju+NdqNLFq0CJaWlujTpw++/vprZGRkIC8vD/v378eVK1fg7OyMlJQUZGRk4Ouvv0afPn1gaWmJ559/Xt+hd2sPP4/n4eEBe3t7DB8+HLGxsZ3uaLJnzx7U1NQgPj5eaYzXtpiammLdunV48OABoqKisHTpUgQGBsLW1hZOTk545513hG09PDyEv7u7u2PmzJl4/fXXsWPHDqSnp0Mmk7X5/GhZWRkAoHfv3p16H4wZHR0lZqPUmc4yV69eJS8vL7K0tKQ9e/YQEVFJSQmFh4dTQUEBERHt3r2bLC0tydvbm65evarV2P/qUlNTydramsRiMc2bN48SEhIoLS2NEhISaN68eSQWi8na2ppSU1PVOp5cLieJRELz5s1TWV5YWEjHjh2jlJQUYXldXR2ZmJi0eYUnEolo9uzZSscYOHAgRUREdOo9RkZGkkQi0fgKl7HuTt1zMCdCLepsr9Hq6mqaP38+AaCioiKldUVFRQSAFixYQA8ePNBGuEYjNTWVxGIxhYSEtNsLUyaTUUhICInFYrWS4f379wkAxcfHU3JyMr3//vsUGhpKjo6OQoIbP3680j7e3t7k4uJCAOj111+nffv2UVZWFtXU1Kgcn3uNMtZ5nAgNgCaPT2zbto3EYjHV1tYSEVFlZSUREdXW1pJYLKbt27drJVZj0RV1vNbHyszMJCKi/Px8AkB2dnZt1ntHjBhBy5YtU9q/ublZ7TpeV8bNmLFQ9xzME/MamIyMDIwYMQLNzc2IiorC7t27ERUVhS+++ALe3t7IyMjQd4h6Q0T4888/UV1dDSsrK9ja2qo1FF1rnanjicVixMXFwc3NDXFxcRg3bhwuXbqES5cu4ZdffkFeXh7s7e1x7949WFlZAQAGDRoEW1tbBAQEYPTo0QgICICvry8sLS1Vjm9iYqJ2Hc/GxgYJCQkIDQ1FeHg44uLi4OTkpLKdTCbD0qVLIZVKkZycDBsbGzV/M4wZMd3kZeOkyRWhr68vBQUFCfXCV199VagLTpw4kXx9fbUYsWHqqofT26vjPay+vl7p3wMHDmy3x6aHhwf9+eefwrEjIyM79d46W8drXduMjIykAwcO0MmTJ+nAgQMUGRkp1DalUmmn4mDsr4hvjRqAziZCxe1PAEodYhQdaQAo3TY1Bl3ZqUVRx0tISBCW1dTU0MWLF+mrr76iZcuW0ahRo8jc3FwpuYaGhhIAcnR0pPDwcNqwYQOlpqZSSUmJ0vF1VccrKyuj2NjYNr8YxMbGUnl5eaeOx9hfFSdCA9DZRFhaWkpjxoyhF198UaVDTHV1NUVFRdHYsWONpu7T1Z1aFHW8tLQ02rFjB3l7e5OpqWmbV3qnT58W9tu/f79B1vHkcjmVlJRQfn4+lZSUcO9Qxh7CNcJuqG/fvrhw4QJMTFQf7+zVqxd27twJuVze5npDQV1QxwNUB5lur56nGGQ6PDwckZGRuHnzJmxsbCCTyXD58mVkZmYKr7i4OAAtz9fV19fj6tWrAFqmL/Lz84Ofn59Q13NzcxN+huL3bWh1PJFIBFtbWx41hrHHxInQwDwqyRlqEiwvL8eePXuwfft2/P7778JyiUSC5cuXY/HixZ064WvSqcXV1RXjx49HWVmZypB1AHDjxg1IJBIcOnQImzdvhqurK/z8/ODs7Nxhsj506BAkEgn69ev3yLiDg4Nx/PhxREZGws3NDXPmzEFERAT69u2LsrIyHDp0CIcPH4alpSWSk5Mxffr0R/8yGGPapZsLVOP0OLNPdCe6eji9rq6OsrKyaNeuXbRq1SoKCgqixMREYf2kSZOEW5smJibk5eVFCxcupE8++YROnTpF5eXlXMdjzIhwjdAAGEMi1ObD6QkJCZSbm0vPPvsseXp6tjkSy5tvvinst3PnTgJAUqm03UEHuI7HmPHgGiFrFxlIHa++vh65ubm4evUqrl27hqtXr+Lq1asIDQ0F0FIzNTMzQ2JionAsGxsb+Pj4CDW9wMBAYd2AAQMAAJ6enm0+t6fYn+t4jLHWOBEaEX3V8err61FdXS08nP75559j3759yMvLQ3Nzs8r2EokEQEunFjc3N2FgbG9vbzg5ObWbtNV9OJ3reIyx1ng+Qi1Sey4sHZBKpYiMjERNTQ0iIiJUTvyHDh2CpaUlEhISHjk/HtByVTl8+HD4+vriu+++AwA0Nzfjjz/+QHZ2Nq5cuSJc6eXl5WHBggX4+uuvMW/ePGRnZ+PGjRtobGyEtbU1vL29hZeXlxdGjBiBp59+WunY6lAc+7ffflPrCre8vBx79+7Ftm3bVL4YxMTEYPHixejTp4/aP58xZlh4PkIDYCg1Qm3U8QoLC5UeTq+rqyNra+t2R2CZOHEiEREdOHCAAFBycjLdvn273ZqZLgeZ5joeY39N6p6D+YpQiwzhirC8vBzu7u4ICgrqsI4HAE1NTQgPD8ePP/4o1PEAoLS0FFlZWcjKykJmZiaysrJw7do1yOVypKWlYerUqQCA4cOH4+bNmxg5ciSeeOIJeHl5CVd6ikcU0tLSMH36dOTn52PgwIFajZsxZtzUPQdzjdBAURd1aOnsZLGbNm2Cn58f9u7di1WrViEwMBDp6ent7lNaWir8/fTp03BwcICpqWm72/Mg04wxQ8NXhFqkyRVhV3ZooTbqeApNTU34/fffhas8xZWeqakpnnrqKaHWFhYWhuPHj8PDwwN+fn7w9fWFn58ffHx8MG3aNK3X8VrXNjvq1HLw4EHu1MIYU8I1QgPQ2RphVz+Yrnge78CBA0rLY2JiqGfPnm3W8sRiMcXFxREAKikpoYKCgnafoeOH0xljhowfqDcAnUmEXdWhRS6XU2FhIR0+fJiWL19OAKh3797CBL9ERK+++ioBICsrKwoMDKSVK1dSfHw8ZWRkUF1dncFOFsudWhhjncGJ0ACo+5/QFQklKSmJwsLCyMnJqc0rvTNnzgjb5ufnU05ODjU3N7f5MxQ9Ox+eZqgtrRN4UVFRm9sUFRUJCZznyWOM6QqPLNONqNuhpbq6GpcvX4a/vz9SUlLw8ccf48MPPwQA3Lp1C0lJSQBaOr14e3tj9OjRSE5Oho+Pj9IILB311gR4kGnGmJHRUWI2Sup8G+lo1vTbt2/Ttm3bKCoqikaMGKEy1qajo6NwezA3N5c+++wzOnfunNI4m1zHY4wZK36OUEMpKSnYsmULLl++jPr6ekgkEkRFRWHFihWdngJJnR5LJSUlsLe3R0JCAubOnau0TiqVYsaMGUrLXFxcEBAQgB49euC7775DSUlJh+NY6vp5PCJCaWkpqqqq0Lt3b/Tr10+jxz4YY+xxqdtr1DAnt9OTTZs2ISQkBKdOnULfvn0xZMgQZGdnY9WqVXj22Wchl8u7/GdWV1cDaBlg+mGjR49GcHAw1q5di6NHj6KoqAi3b99GYmIiXnzxRQBAVVVVh8dXPI8nlUoRHh4OmUzW5nYymQzh4eGQSqU4ePDgYw8yPXDgQI2ffWSMMV3iGuH/u3DhAt5++22YmJjgm2++wYIFCwAA2dnZCA4ORlJSErZs2YLVq1d36c+1srIC8L8HzVuztbVFampqm/up+2A6wHU8xhjrkC7u03YHs2bNIgC0bNkylXXffvstASBbW1tqaGhQ+5iPWyPsSGRkJEkkkk49QsB1PMaYMeEaYSdUVlbC3t4eDQ0NuHjxIsaMGaO0vrGxEXZ2dqisrIRUKlX7iknd+9OxsbFYvXo1CgsL4ejo+MjjymQyuLm54dNPP8WqVavUiqU14joeY8wIcI2wEzIzM9HQ0IAePXpg1KhRKuvNzMwQEBAAALh48WKX//zFixfD0tISS5YsQVNTU4fbNjU1YenSpbC0tMSiRYs0+nlcx2OMsf/hRAggLy8PAODm5tZur8pBgwYpbduVdN2hhTHG2P9wZxn8r+NJWz03FRTr2urUolBfX4/6+nrh3xUVFQBaLs8fZfz48Thw4ABeeOEFuLq6IiwsDGFhYbCxsUF5eTmSkpKQlJQkTJ47btw4tY7LGGPGSnGOfFQFkBMhgLq6OgCAubl5u9tYWFgAAGpra9vdZuPGjXj//fdVlru6unY6psTERCQmJqosr6qqwpw5czp9PMYYM1ZVVVXo06dPu+s5EQLo0aMHAKChoaHdbRRXej179mx3m7feeguvvfaa8G+5XI7S0lKN63CVlZVwdXVFYWGh3ib21UR3jLs7xgxw3LrGcevW48ZNRKiqqoKzs3OH23EihHq3PdW5fWphYSFcOSp0RR3P2tq6W314Fbpj3N0xZoDj1jWOW7ceJ+6OrgQVuLMMgKFDhwJoGbi6vV6bN27cUNqWMcbYXwMnQgB+fn4wMzNDXV0dLl++rLK+sbERv/zyCwBg7Nixug6PMcaYFnEiRMtl99SpUwEAO3bsUFl/8OBBVFZWwtbWFpMnT9ZZXBYWFnjvvfdUbrcauu4Yd3eMGeC4dY3j1i1dxc0jy/y/8+fPIygoCCKRqM2xRu/du4ePPvoIb7zxhp4jZYwx1pU4Ebby73//G2vXrgXQ8gC9lZUVrly5ArlcjpCQEBw9ehSmpqZ6jpIxxlhX4kT4kOPHj+Ozzz5DRkYGGhsbMXToUERFRWHlypWcBBlj7C+IEyFjjDGjxp1lGGOMGTVOhAaCiHDu3DmsWbMG48aNg42NDczNzeHs7IyIiAicOXNG3yE+UnNzM+Li4jBp0iTY2dmhR48ecHd3R3h4OI4ePaqXmPLz8xEXF4elS5fCx8cHYrEYIpEIGzZseOS+Fy5cwOzZs2Fvb4+ePXvCy8sL69evF4bkM9S4W4uPj4dIJIJIJMKSJUu0FG0LTWOuqqrCBx98AD8/P1hZWcHc3Bxubm5YuHBhm48zdSVN211mZibeffdd4bNuZmYGBwcHzJw5s82hEQ0l7tYSEhIwY8YM9O/fHxYWFnBxccGMGTOwc+dOrcZ+5MgRvPTSS/D394eTkxPMzc1hY2ODCRMmIDY2tsMRvrTWJrU0HyLrpO+//16YKNfExIQ8PT3Jz8+PrKyshOVr167Vd5jtKi0tpXHjxhEAEolEJJFIyN/fn5ycnAgARURE6CWul19+WWkSYsVr/fr1He73zTffkKmpKQEgFxcX8vPzIzMzMwJAAQEB9ODBA4OMu7Xi4mLq16+fsG90dLQWI9Ys5nv37pGnp6fwuR88eDD5+PgIn3tTU1Pat2+f1mLWpN398ccfSu/Pw8OD/P39qW/fvsKyxYsXU3Nzs0HFrVBXV0dhYWHCdoMGDaKAgABydXUlExMT8vf311rcRESBgYEEgCwsLMjDw4NGjx5NLi4uQjz+/v5UVlamsp822yQnQgORlpZGQ4YMoW3btlFpaamwvL6+nt566y3hQ3Ls2DE9Rtm25uZmmjhxIgGgOXPmUGFhodL6wsJC+uGHH/QS2/r16yk0NJQ++OADOnHiBEVERDzy5Jyfn08WFhYEgD7++GOSy+VERFRQUEASiYQA0IoVKwwu7octXLiQTExMKCQkRCeJUJOYo6OjCQBJJBL67bffhOXV1dW0bNkyAkDW1taPnGFcU5q0u7y8PHJycqKPPvqIioqKhOXNzc30+eefk0gkIgD0+eefayVmTeNWWLBgAQGgJ598knJycpTWFRcXk1Qq1VrcRES7du2iM2fOUENDg9LyCxcu0IABAwgAxcTEKK3TdpvkRGggKioqqLGxsd31M2fOJAAUFhamw6jUs337dgJATz31lFa/BXeFxYsXP/LkHBMTQwBo+vTpKuvOnz9PAMjMzIzu3r2rzVCVqBN3a2lpaQSAli9fTu+9955OEuHD1InZ0dGRAFBSUpLKusbGRrKzsyMAlJKSopUYNWl3tbW1HV59/OMf/yAANHLkyC6NtTVNzxcnTpwgADRs2DCqqanRWnyaSkhIIADk7OystFzbbZJrhAbC2tq63UmBAWDatGkAgNzcXF2FpLbY2FgAwPr162Fi0r0/UkQk1Hiio6NV1k+YMAHDhg1DY2Oj3uqej1JXV4fly5fDwcEBH374ob7D6ZBiWjPFxNeticViuLu7A0C7YwA/Lk3aXY8ePWBpadnuPtOnT1fZp6tper7YunUrAGDt2rUdzqSjL8OGDQMA1NTUCMt00Sa791nLiCiKwYb24c3Ly0NOTg769euHCRMm4OjRo/j73/+OKVOmYP78+YiPj1earNjQ3bp1CzKZDAAQGBjY5jaK5RcvXtRZXJ2xYcMG/PHHH9i8eXOXzH6iTSNHjgQApKenq6wrLS1FTk4OxGIxfH19dRxZC03anSG01bZiqK2txalTpyASiRASEoKzZ88iOjoaU6ZMQUREBLZu3Yqqqip9hQygpTMMAIwaNUpYpos2ydMwdQNEhIMHDwJo/4OgLxkZGQBavsk9//zz+Pbbb5XWHzhwAJ9++ilSU1OFb/eGLC8vD0DLGIftzWGmuHpRbGtIfvvtN2zevBlBQUFYtGiRvsN5pHXr1mHGjBlYs2YNxGIxZs2aBSsrK2RlZWHNmjV48OAB1q5dq9Hk1o9L03aXkJDQ6X26UntxZ2dno6mpCS4uLvjoo4+wadMmpf0OHz6MzZs3Izk5WadfPJqbmyGTyZCUlIR//etf6NWrFzZu3Cis10Wb5CvCbiAuLg6ZmZkwNzfHK6+8ou9wlCi+qf3yyy/49ttvsWTJEhQUFKCurg7ff/89Bg0ahJycHEREREAul+s52kdTzDtpY2PT7mTK6sxfqQ9EhJdeeglyuRzbtm3Tdzhqefrpp5GWloaRI0fixRdfhKOjI6ysrDBx4kTIZDJ88803WL9+vV5i06TdnTx5EkeOHAEArFmzRnvBdaC9uBVttbi4GJs2bcIzzzyDnJwc1NfX4+eff8aoUaNQVFSE2bNno7q6Wutxbt26FSKRCGKxGK6urlixYgWmTJmCn376CWPGjBG200Wb5ERo4C5fvoyXX34ZQMstr8GDB+s5ImUPHjwA0DJVVVBQEOLi4uDu7g4LCwtMmTIFhw8fhkgkQkZGBpKTk/Uc7aMpbimZm5u3u41iJHxFfctQ7NixAz/++CNeeeUVjBgxQt/hqC0/Px/FxcUQiURwd3fHE088gZ49e6KgoADx8fEoKCjQeUyatLtbt25h4cKFAICYmBg8+eSTWo2xLR3F3bqtDho0CIcOHYJEIoG5uTkCAgKQnJwMS0tL3Lp1C7t27dJ6rC4uLggMDMSYMWPQv39/AMCZM2ewf/9+NDc3C9vpok1yIjRg+fn5CA0NRV1dHZ577jmsXr1a3yGp6NGjh/B3RQNszcfHB0899RQAIDU1VWdxaUrxfjp6qFdR8zSkeu39+/fx5ptvYsCAAXjvvff0HY7aNm7ciKioKIhEImRlZaGgoAC//voriouLER0djbNnzyIwMBAVFRU6i0mTdldaWoqZM2eipKQEkydPxpYtW3QQqbJHxd26rcbExMDMzExpvaOjI+bPnw9AN2117ty5OHfuHC5evIi7d+/ip59+wsCBA/Hhhx9i5cqVKnFrs01yIjRQd+/exbRp0yCTyRASEoLdu3e3e1tAnxS3JID/9fh62PDhwwFAL9/sO0vxfsrLy0HtDMOruP3S+r3r2xtvvIHS0lJ89tlnsLKy0nc4aikuLsYHH3wAANi9e7fQcQYArKys8NVXX8HLywtFRUU6u9WrSburrq7GrFmzcO3aNfj7+yMpKUnn8/6pE7eht9WxY8ciJSUFFhYW+M9//oObN28C0E2b5ERogEpLSzFt2jRcv34dkyZNwsGDB1W+vRkKiUQi/L29xq9Y3vp2h6EaOnQogJZvmEVFRW1uc+PGDaVtDUFmZiYAYOXKlXB0dFR6ffLJJwCAffv2CcsMwaVLl1BXVwcrKyulmpCCWCwWJsK+dOmS1uPRpN3V19dj9uzZuHjxIry8vJCamorevXtrPdbW1I27O7RVZ2dn+Pr6Qi6XIzs7G4Bu2iQnQgOj+HZ55coVBAQE4NixYwZ1C+5hfn5+wq0LxYfxYYrlLi4uOotLU25ubkKiOH/+fJvbKJaPHTtWZ3Gp6969eyovRW2otrZWWGYI1Omqr7gC0Pb4rpq0u6amJkRGRuL06dMYNGgQ0tLSYGdnp9U4H9aZuAcMGCD0vjXktqp4ZlTxpy7aJCdCA9L626W3t7devl12Vq9evTBr1iwAwJ49e1TW3717F1KpFEBLD0FDJxKJ8OyzzwJo6XzysPT0dOTk5MDMzAxhYWG6Dq9dWVlZoJaRolReipphdHS0sMwQKL69V1dX4+eff1ZZ39TUhB9++AEA4OnpqbU4NGl3RIQXXngBSUlJcHZ2xvfff99u135t0STuuXPnAgD27t2rsq6urg4HDhwAoL+2WlBQIFwJ+vj4ANBRm9RoPBrW5Zqamig8PJwA0ODBg5XGMDR0WVlZZGpqSiYmJrR7925heVlZGQUHBwsD+9bX1+sxyhbqDPt148YNMjc373Bcw+XLl+sqZCLq/BBrrRnqEGtyuZy8vLyEIb+ys7OFdZWVlcI4pADo0qVLWolR03b3z3/+kwCQnZ0dXbt2TSuxdUTTuGUymTAw94YNG4QhEWtqaoT/r759+1JxcbFW4r506RK9++67dP36dZV1J06coGHDhhEAmjVrltI6bbdJnpjXQOzfvx/PPfccgJZvyg4ODm1u5+TkJDwsa0i++uorxMTEgIjg5uYGBwcHXLt2DTU1NbCzs0NaWppeRgc5f/48Zs+eLfy7uroa9fX1sLS0VLqFlJmZqfTQ9t69exEVFQW5XA4XFxc4ODjgypUraGxshL+/P3744Qf06tXL4OJuy7p16/D+++8jOjoa8fHxBhXz5cuXMXXqVJSVlQmPT1hbWyMvL0/oCr9hwwa88847WolZk3Z34cIFTJgwAQDg6uoKNze3do9/7ty5Lo64xeOcL44dO4a//e1vaGhoQP/+/eHm5obc3FxUVFTA0tISiYmJwjBxXe3s2bNCL3JHR0cMGDAADQ0NuHXrFsrLywEAAQEBSElJUbnNrNU2qXEKZV1q165dbU5h8/DL3d1d36G267///S8988wzZGdnR+bm5jRw4EBasWIF3b59W28xnTlzRq3fa35+vsq+58+fp9DQUOrXrx9ZWFiQRCKhdevWUW1trUHH/TBdXRFqGvOdO3fotddeIy8vL+rZsyeZmZmRs7MzRURE0OnTp7UasybtTt33qc3T6+OeL3799VeaP38+OTo6Cr/vRYsWKc0Aog2lpaUUGxtLYWFhNHjwYLKysiJzc3NycnKimTNn0q5duzocTFxbbZKvCBljjBk17izDGGPMqHEiZIwxZtQ4ETLGGDNqnAgZY4wZNU6EjDHGjBonQsYYY0aNEyFjjDGjxomQMcaYUeNEyBhjzKhxImSMMWbUOBEyxhgzapwIGTNyIpGo0y/FzPGM/RWI9R0AY0y/AgMDVZZVVFTgypUr7a5/4okntB4XY7rCs08wxlS0njeOTxHsr45vjTLGGDNqnAgZY4wZNU6EjDHGjBonQsYYY0aNEyFjjDGjxomQMcaYUeNEyBhjzKhxImSMMWbUOBEyxhgzapwIGWOMGTVOhIwxxowaJ0LGGGNGjRMhY4wxo8aJkDHGmFHjaZgYY4wZNb4iZIwxZtQ4ETLGGDNqnAgZY4wZNU6EjDHGjBonQsYYY0aNEyFjjDGjxomQMcaYUeNEyBhjzKhxImSMMWbUOBEyxhgzapwIGWOMGTVOhIwxxowaJ0LGGGNG7f8AcnGoYSak2BkAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 450x650 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "T 30\n",
      "filename Deezer_result/olak_5_30_3.txt\n",
      "T 30\n",
      "filename Deezer_result/greedy_5_30_3.txt\n",
      "T 30\n",
      "filename Deezer_result/incavt_5_30_3.txt\n",
      "T 30\n",
      "filename Deezer_result/olak_10_30_3.txt\n",
      "T 30\n",
      "filename Deezer_result/greedy_10_30_3.txt\n",
      "T 30\n",
      "filename Deezer_result/incavt_10_30_3.txt\n",
      "T 30\n",
      "filename Deezer_result/olak_15_30_3.txt\n",
      "T 30\n",
      "filename Deezer_result/greedy_15_30_3.txt\n",
      "T 30\n",
      "filename Deezer_result/incavt_15_30_3.txt\n",
      "T 30\n",
      "filename Deezer_result/olak_20_30_3.txt\n",
      "T 30\n",
      "filename Deezer_result/greedy_20_30_3.txt\n",
      "T 30\n",
      "filename Deezer_result/incavt_20_30_3.txt\n",
      "raw\n",
      "[[ 5624.90750713  2974.67859103   184.22578628   182.74316096]\n",
      " [10664.21921763  5451.0159658    339.59501447   180.19483519]\n",
      " [15357.13772791  7673.39158156   500.18606718   180.81890225]\n",
      " [19666.27271286  9610.90104592   662.16158878   179.89428234]]\n",
      "log 10 \n",
      "[[3.75011539 3.47344005 2.26535042 2.26184113]\n",
      " [4.02792906 3.73647745 2.53096131 2.25574234]\n",
      " [4.18631028 3.88498736 2.69913159 2.25724383]\n",
      " [4.29372206 3.98276411 2.82096398 2.25501736]]\n",
      "times to incavt\n",
      "[[30.53268286 16.1469176   1.          0.99195213]\n",
      " [31.40275553 16.05151941  1.          0.53061685]\n",
      " [30.70284987 15.34107422  1.          0.36150328]\n",
      " [29.70011104 14.51443456  1.          0.27167731]]\n",
      "average times\n",
      "[30.58459982 15.51348645  1.          0.53893739]\n",
      "(4, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x550 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[ 4321.40976428   779.17628539   102.51369852    87.45945787]\n",
      " [10664.21921763  5451.0159658    339.59501447   180.19483519]\n",
      " [17392.60011368  8777.12878689   566.58264624   489.28186941]\n",
      " [33683.06965994 17063.435401    1563.84081575  4157.54954267]]\n",
      "(4, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x550 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[ 1124.04011021   588.56433778   264.86514907    18.44411945]\n",
      " [ 1887.87721674   964.84422406   269.67740778    30.38281703]\n",
      " [ 2618.47988704  1332.9407497    275.65398974    42.13008904]\n",
      " [ 3342.84343837  1699.17925286   279.35582421    54.06233382]\n",
      " [ 4041.57144071  2060.16322384   284.39383899    65.99276876]\n",
      " [ 4777.03036608  2406.69213167   290.13076908    77.68550324]\n",
      " [ 5466.30547592  2754.00938626   294.46587464    89.44786644]\n",
      " [ 6167.98164164  3098.61262697   300.39889658   101.11013699]\n",
      " [ 6844.19051259  3464.01937717   307.75904151   112.78184652]\n",
      " [ 7428.23581211  3810.57529691   312.06183916   124.21486163]\n",
      " [ 8150.01644133  4142.14808853   317.37870745   135.60345054]\n",
      " [ 8811.02781746  4480.42640297   325.83163884   147.05088758]\n",
      " [ 9439.25612468  4806.94890396   330.90778591   158.2229352 ]\n",
      " [10049.61766755  5133.01140853   335.4062134    169.09470773]\n",
      " [10664.21921763  5451.0159658    339.59501447   180.19483519]]\n",
      "[[3.05078181 2.76979394 2.42302482 1.26585793]\n",
      " [3.27597375 2.9844572  2.43084456 1.48262804]\n",
      " [3.41804924 3.12481085 2.44036428 1.62459238]\n",
      " [3.52411604 3.2302392  2.44615773 1.73289479]\n",
      " [3.60655026 3.31390163 2.45392018 1.81949635]\n",
      " [3.679158   3.38142054 2.46259379 1.89033998]\n",
      " [3.7376939  3.43996542 2.46903497 1.95156999]\n",
      " [3.79014307 3.49116729 2.47769833 2.0047947 ]\n",
      " [3.83532209 3.53958031 2.48821082 2.0522392 ]\n",
      " [3.87088568 3.58099055 2.49424066 2.09417356]\n",
      " [3.91115848 3.61722562 2.50157779 2.13227074]\n",
      " [3.94502657 3.65131935 2.51299325 2.16746765]\n",
      " [3.97493777 3.68186951 2.51970699 2.19926944]\n",
      " [4.00214954 3.71037223 2.5255711  2.22813002]\n",
      " [4.02792906 3.73647745 2.53096131 2.25574234]]\n",
      "(15, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAcIAAAKKCAYAAACu+1vZAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAA9hAAAPYQGoP6dpAACj8UlEQVR4nOzdd1hT1/8H8HcYAmELbkEUEWU4wL0HAlXrqHuhqLWttVpba51fV+uodWutdVTqRLHaukCh4sKBgFacqCwRB3vJ/vz+8JdbIwFDIEDI5/U8eVpvzr33BNu8OeeeISIiAmOMMaamNCq7Aowxxlhl4iBkjDGm1jgIGWOMqTUOQsYYY2qNg5Axxpha4yBkjDGm1jgIGWOMqTUOwhIcOHAAbdu2hZ6eHszMzNC3b18kJCRUdrUYY4yVIw7CYqxevRqenp5wd3fH6dOn4eXlhVatWiEnJ6eyq8YYY6wciXhlmaIePXoEe3t7bN26FVOnTq3s6jDGGFMibhHK8Pvvv0NXVxcTJ06s7KowxhhTMpUJwsjISOzYsQOffvopWrVqBS0tLYhEIvzwww9ynX/69Gm4uLigZs2a0NfXh5OTEzZv3ozCwsIiZa9evQpbW1t4eXmhUaNG0NLSQps2beDn51feH4sxxlgl06rsCshr48aN2Lhxo0Lnrlq1CvPmzQMANGnSBAYGBrh9+zZmzJgBf39/HDt2DBoa//1O8OLFC8TFxWHx4sVYvXo1ateujfXr1+Pjjz/GnTt3YGtrWy6fiTHGWOVTmRahubk5BgwYgGXLluHMmTMYOnSoXOddvXoV8+fPh4aGBg4cOIAnT57g9u3bCA0NRZ06dfD3339j3bp1UucUFBQgIyMDO3fuxPjx4+Hm5oZjx46hZs2a+Pnnn5Xx8RhjjFUSlQnChQsX4sSJE1i0aBHc3d1hYGAg13k//PADiAhTpkzB6NGjheOtWrUSAnDVqlXIy8sT3qtZsyYAoFevXsIxPT09dOzYEffu3SuPj8MYY6yKUJkgVERaWhr8/f0BAJMnTy7y/vDhw2FkZITExEScP39eOG5vbw+RSFSkPBEhOztbeRVmjDFW4ap1EIaFhSE3Nxe6urpwcnIq8r62tjbatWsHALh+/bpwfMCAASAiBAQECMeysrJw9epVODs7K7/ijDHGKky1DsKIiAgAgKWlJbS0ZI8LatKkiVRZABg8eDDat2+PKVOmYM+ePTh9+jQGDRqEzMxMfPvtt8qvOGOMsQqjMqNGFZGcnAwAMDU1LbaM5D1JWQDQ0NDAqVOnMHv2bHzzzTd48+YNOnTogPPnz5c4YjQnJ0dq5ZnCwkIkJSXBzMxMZlcrY4wx5SEipKeno379+lIzA95XrYNQ8jyvRo0axZbR0dEBALx580bquLm5Ofbs2VOq+61cuRJLly4tXSUZY4wpVWxsLBo2bFjs+9U6CHV1dQEAubm5xZaRtOD09PTKfL958+bhm2++Ef6cmpoKS0tLxMbGwsjIqMzXZ4wxJr+0tDRYWFjA0NCwxHLVOghldXu+T57uU3np6OgILcx3GRkZcRAyxlgl+dCjqWo9WMbGxgYAEBMTg/z8fJllnj59KlWWMcaYeqnWQdimTRtoa2sjOzsboaGhRd7Py8tDcHAwAKBDhw4VXT3GGGNVQLUOQiMjI7i4uAAAdu3aVeT9I0eOIC0tDWZmZujZs2cF144xxlhVUK2DEAAWLFgAkUiEnTt34uDBg8Lx27dvCwNb5syZU+LIUsYYY9WXymzMe+XKFQwaNEj4c0ZGBnJyciAWi6VGfIaFhcHCwkLq3B9//BELFy4E8N/uE+Hh4SgsLET//v3x119/QVNTs9zrnJaWBmNjY6SmpvJgGcYYq2DyfgerzKjRvLw8JCYmFjmelZWFrKws4c8FBQVFyixYsACtWrXC+vXrERISghcvXsDR0RGenp6YPn26UkKQMcaYalCZFqEq4hYhY4xVHnm/g6v9M0LGGGOsJByEjDHG1BoHIWOMMbXGQcgYY0ytcRAyxhhTaxyEjDHG1BoHIWOMMbXGQcgYY0ytcRAyxhhTaxyEjDHG1BoHIWOMMbXGQchU1okTJzBy5EhYWlpCV1cXNWvWhLOzMxYtWoSXL1/KPGfPnj0QiUSwsrJS+L5fffUVRCIRRCIRzp07V2JZee7n5eUFTU1NiEQi/PTTTwrXizGmGJXZfYKVXUxMDBISEkp9nrm5OSwtLZVQI8WkpqZi5MiR8PPzAwDUqlULjo6OSEtLQ1hYGEJDQ7Fx40bs3LkTI0aMKNd75+Xl4dChQ8Kf9+7di759+yp8vd27d+PTTz9FYWEh1q5dK+yRyRirQMSUJjU1lQBQampqZVeFoqOjSSwWE4BSv8RiMUVHR1f2RyAiopycHGrXrh0BICsrKzp9+jQVFhYK78fExNCoUaMIAGloaJCPj4/U+b///jsBoEaNGil0/7///psAkImJCQEgfX19ysjIKLZ8SffbsWMHiUQiAkAbN25UqD6MseLJ+x3MLUI1kZCQgKysLOzbtw8tWrSQ+7z79+9j3LhxSEhIqBKtwsWLFyM4OBj16tXDpUuX0LBhQ6n3LSwscPDgQejp6eH333/HlClT0LVrV9SpU6dc7r93714AwJdffonjx4/j7t27OHbsGMaNG1eq62zfvh1ffPEFAGDr1q2YNm1audSPMVZ6HIRqpkWLFnBycqrsaigkJSUFW7ZsAQD8/PPPRULwXRs3bsSJEyeQkJCALVu2YPny5WW+f2pqKk6cOAEAGDNmDMRiMRYsWIC9e/eWKgi3bduGL7/8Uvj3zz77rMx1Y4wpjgfLMJVx+vRpZGRkwNzcHMOHDy+xrKGhIcaOHQsAOHz4cLnc//Dhw8jOzkarVq1gZ2eHMWPGQCQSISAgAPHx8XJdY8uWLULrb8eOHRyCjFUBHIRMZQQFBQEAOnfuDG1t7Q+W7969OwDg0aNHSExMLPP9Jd2ikoC1srJC586dUVBQgAMHDnzw/E2bNuGrr76ChoYGdu/ejcmTJ5e5ToyxsuMgVDGZmZnIzMwEEQnHcnNzkZmZiZycHJllCwsLhWP5+fnIzMxEdnb2B8vm5eXhzZs3ReqQlZWFzMxMFBQUFLmurPLlJS4uDgBgbW0tV/l3y0nOVVRUVBQuX74MkUiEUaNGCcfHjBkD4L+QLE5cXBxmzpwJkUgELy8vTJw4sUz1YYyVHw5CFWNgYAADAwOpaRBr1qyBgYEBpk+fLlW2du3aMDAwQExMjHDM29sbBgYGRVojVlZWMDAwwP3794Vje/bsQdeuXYvUwc7ODgYGBggNDS1y3YEDB5b5MxYnPT0dAKCvry9X+XfLSc5V1L59+0BE6NatGywsLITjI0aMgLa2Nm7fvo07d+4Ue77kFxciwrNnz8pUF8ZY+eIgZCrD0NAQwNvWqzzeLSc5V1H79u0D8F8LUMLc3Byurq4ASm4VNmzYECtWrAAAzJs3D1u3bi1TfRhj5agCpnKoLWXMI8zIyKCMjAypuXM5OTmUkZFB2dnZMssWFBRQSEgIAaDr169TRkYGvXnzptiyErm5uXT58mUCQCEhIcLxzMxMysjIoPz8fOFYXl4eZWRkUFZWVrl91vd9+eWXBIAGDhwoV/mjR48KcyETEhKISLF5hNevXycApK2tTYmJiUXeP3DgAAGgBg0aSP38ZN1v3rx5BIBEIhH9/vvvcteBMVZ68n4Hc4tQxejr60NfXx8ikUg4VqNGDejr60NHR0dmWQ2N//6atbS0oK+vD11d3Q+W1dbWhp6eXpE6iMVi6OvrQ1NTs8h1ZZUvL507dwbwdtBMfn7+B8tfvHgRAGBjYwMzMzOF7/vHH38AePvM1MzMTFheTfKStBLj4uLwzz//lHitFStW4KuvvgIRYcqUKfDx8VG4Xoyx8sFByFRGv379oK+vj4SEBBw5cqTEsunp6di/fz8AYOTIkQrfMy8vD97e3gAAMzMz1KlTR+bLwMAAwIcHzQBv5zh6enqioKAAY8aMwenTpxWuH2Os7DgImcowMTERJqJ/++23JQ46mTlzJhISEmBsbCyco4gzZ84gISEB+vr6iIqKwosXL2S+jh49CgD4888/kZWVVeI1RSKRsA5qXl4ehg4divPnzytcR8ZY2XAQMpWybNkyODk5IT4+Ht27d4evr6/UVJJnz55hzJgx+P333yESifDbb7+hbt26Ct9P0sIbMmSI0OqTpU+fPqhXrx4yMjJw7NixD15XQ0MD+/btw4ABA5CdnY2BAwfi2rVrCteTMaY4XmJNzbw7PUIZ5ZVNR0cHAQEBGD58OPz9/fHRRx+hVq1aaNSoEdLT0/Ho0SMQEQwMDPDbb78Vu/tEbGwszM3Ni71Pv379sGnTJmFJtfHjx5dYL01NTYwaNQrr16/H3r17hUn3JdHW1saRI0fQv39//PPPP+jXrx/Onz+PVq1affBcxlj54SBUE+bm5hCLxaVeHBp4OzimpNCoaCYmJjh37hz++usv7Nu3D9euXcO///4LPT09tGrVCv369cNXX31VYkuwsLCwxNVm0tLScOTIEeTk5KBu3bro06fPB+s1btw4rF+/Hv7+/njx4oVcLVFdXV38/fff6Nu3L65evQpXV1dcuHABzZs3/+C5jLHyIaJ3+5VYuUpLS4OxsTFSU1NhZGRU2dWpNvsRMsaYPOT9DuYWoRqxtLTkQGOMsffwYBnGGGNqjYOQMcaYWuMgZIwxptY4CBljjKk1DkLGGGNqjYOQMcaYWuMgZIwxptY4CBljjKk1DkLGGGNqjYOQMcaYWuMgZIwxptY4CBljjKk1DkLGGGNqjYOQMcaYWuMgZKwKmzhxIkQiEfbs2VPZVWGs2uIgZCrrxo0b+PLLL+Hg4ABTU1Noa2vD3NwcnTt3xpw5cxASElLZVWSMqQDemFeN5OTkoEaNGhCJRJVdlTLJysrClClTcPDgQQCAtrY2rK2tYWRkhKSkJNy4cQNXr17FmjVr8NFHH+H06dOVXGPGWFXGLUI1ERsbi6ZNm6Jz587w8/MDEVV2lRSSl5cHNzc3HDx4EPXq1cPu3buRnJyM+/fv4/r164iIiEBCQgL27NkDOzs7/PPPP5VdZcZYFcdBqCZev36NZ8+e4fXr13B3d1fZQFyyZAkuX76M+vXr4/r16/D09IS+vr5UGRMTE0yYMAG3b9/GokWLKqmmjDFVwUGoZry9veHr6wsAKheIKSkp2LRpEwBg06ZNsLCwKLG8lpYWFixYIHWsZ8+eEIlECAwMxK1btzBs2DDUqVMHGhoaUgNS8vPz8euvv6Jr164wMTGBrq4umjdvjoULFyItLa3Yez579gwzZsxAs2bNoKenBxMTE/Tq1Qs+Pj7FnpOZmYl58+ahcePG0NXVhZWVFb799ltkZGTILN+xY0eIRCIcPXq02Gv+/PPPEIlEGD58eLFlGGP/j5jSpKamEgBKTU2t7KpQSEgIAaCQkBAiIiosLCRfX1/q2LEjAaCOHTuSr68vFRYWVnJNi7d//34CQHXr1qX8/HyFrtGjRw8CQEuXLiUdHR0yMDAgZ2dnatKkCf3+++9E9PbvrXv37gSANDQ0qFGjRuTg4EA1atQgANSiRQt6+fJlkWsHBgaSsbExASA9PT1ydHQkCwsLAkAA6Ntvvy1yTkZGBrVv354AkEgkIgcHB7KzsyORSEROTk40atQoAiDUjYho+/btBIA+/vjjYj+ng4MDAaCTJ08q9HNirDqQ9zuYg1CJqnIQSqhSIH755ZcEgIYMGaLwNSRBqKmpSVOnTqXMzEzhvaysLCIiIXz69OlDT548Ed5PSkqiTz75hADQsGHDpK4bFxdHNWvWJJFIRCtWrKDs7GzhvStXrlCDBg0IAJ04cULqvFmzZhEAatSoEYWHhwvHb926RQ0aNCBtbe0iQZiamkpisZi0tLRkBrLk77osvzAwVh1wEFYB5RmEhYWFlJGRofDr8uXLBIAuX74s8/309HQ6fvy40Dpp3749HT9+nNLT08t034yMjHIL1cGDBxMAmjVrlsLXkARhq1atqKCgoMj7t2/fFoIpLS2tyPuZmZlkYWFBIpGIoqKihOPffPNNiXU7ceIEAaDevXsLx9LS0kgsFhMAOnXqVJFz/vzzT6E1+W4QEhGNHz+eAND69euLnDdjxgwCQLNnzy7ux8CYWuAgrALKMwgzMjKEL0VVe2VkZJTDT5OoT58+BIAWLlwo8/2DBw/KvP+7ISIJwjVr1si8xpIlSwgAfffdd8XWw9PTkwDQ3r17hWNWVlYEgO7evSvznLy8PKpRowbp6upSXl4eERGdOnVKCF1ZvywUFBQILcn3g/D8+fMEgFq3bi11PDc3l2rVqkUApFqYjKkjeb+DeR4hUxmGhoYA3g4ukaVWrVro0qWL8Ofw8HCkpqbKLNuiRQuZx+/cuQMAOHbsGIKCgmSWiY6OBgDExcUBADIyMhAVFQUAmDp1aomfITs7G4mJiahTpw4ePXoEAGjevLnMuZ0aGhpo1qyZcJ939ejRA9bW1rh16xb+/fdftGzZEgBw+vRpvH79Gm3btoW9vX2JdWGMvcVBqCLEYnGxowjlcevWLXTt2hWXL19G69atiy1HRAgICMCKFStw48YNtG/fHosWLUKvXr0UvrdYLFb43Hc1aNAAAITQeV+fPn3Qp08f4c8uLi4ICAiQWfb9KRcSkuB8/PgxHj9+XGJ93rx5I3UOAFy5cqXEc949T/L3WatWrWLL1qlTR+ZxkUiEiRMnYtGiRfDy8sLatWsBAF5eXgDeLs3GGJMPB6GKEIlExX55y0NPT0/4p6zrEBHOnj2LJUuW4Nq1a+jYsSN8fX3h6upaZVai6dSpE7Zu3YqgoCAUFBRAU1Oz3O9hYGAAANixYwemTJlSqnMAIDc3F9ra2qU67/Xr18WWefXqVbHvTZw4EYsXL8b+/fuxevVqpKam4tSpU6hRowZGjx4tVx0YYzyPUO0REfz8/NC5c2e4u7sDAHx9fREUFAQ3N7cqE4IA0K9fPxgYGODly5c4duyYUu5hZ2cH4G23qryMjY1Rv359AMDdu3flPq9Zs2YAgIcPH8qcx1lYWIiHDx8We37Dhg3Rt29fvHz5Er6+vjhw4AByc3MxcOBA1KxZU+56MKbuOAjVlCoFoISpqSmmT58OAJg5cyZiYmLK/R5DhgwBAOzbtw+JiYlyn/fJJ58AADZs2CD3OV27doVYLEZUVBT8/PyKvP/333/LfD74rkmTJgF42yXK3aKMKYaDUM2oYgC+a+nSpejUqROeP3+ODh06YPfu3UWenebl5cHHx6fE1lRx2rZtixEjRiAxMRF9+/ZFWFiY1PsFBQUIDAzE2LFjkZOTIxz//vvvUbNmTXh5eeGbb75BSkqK1HlJSUnYvXs3fvjhB+GYkZERPv30UwDAtGnTcP/+feG9f//9FzNmzPhgN+vgwYNhZmaG48ePIyQkBHXr1hX+XhljclL6+FU1VhUn1FtbW1f5ifMfkpGRQSNGjBCmR2hra1Pz5s2pffv2ZG1tLczNA0Curq5S8/0k0yfOnz9f7PXT09Opb9++wjUsLS2pQ4cO5OjoSHp6esLxN2/eSJ13+fJlMjc3F+rk6OhIHTp0oCZNmpBIJCIANHLkyCL3cnZ2FlaWcXR0JAcHhxJXlnnfV199JdSJ5w4y9h95v4O5RagmateuDQsLC9SqVUulWoCy6Ovrw9vbG9euXcPnn38OGxsbxMfHIzQ0FCkpKXB0dMS3336LkJAQ+Pn5oVGjRqW6voGBAXx9fbF//364ubkhKysLoaGhSEhIQMuWLfH999/jxo0b0NXVlTqvS5cuuHfvHhYsWAA7OztERkbi33//hYaGBtzd3fHLL79g48aNRe4VGBiI77//HpaWlnj48CHS09Mxa9YsXLhwATo6Oh+sr6enp/Dv3C3KWOmJiFRgtWUVlZaWBmNjY6SmpsLIyKiyq1Nt9iNk0nx9ffHRRx+hbdu2CA4OruzqMFZlyPsdzNMn1Ig8rQumenbt2gVAumXIGJMfd40ypsKuX7+OY8eOwcjICGPHjq3s6jCmkrhFyJgKGjVqFKKiohAaGoqCggLMnTsXxsbGlV0txlQSByFjKujatWuIiYlBw4YNMWXKFHz//feVXSXGVBYHIWMqqLj1VhljpcfPCBljjKk1DkLGGGNqjYOQMcaYWuMglCEwMBAikajIq23btpVdNcYYY+WMB8uUYOfOnVK7fL+77xxjjLHqgYOwBPb29ujYsWNlV4MxxpgScdcoY4wxtaYyQRgZGYkdO3bg008/RatWraClpQWRSCS1v1tJTp8+DRcXF9SsWRP6+vpwcnLC5s2bUVhYWOw5gwYNgqamJurWrYvPPvsMycnJ5fVxGGOMVREq0zW6cePGIlvYyGvVqlWYN28eAKBJkyYwMDDA7du3MWPGDPj7++PYsWPQ0PjvdwJjY2PMnj0bPXr0gIGBAa5evYqVK1fixo0buHHjxgc3S2WMMaY6VCYIzc3NMWDAALRv3x7t2rXDzp07cfTo0Q+ed/XqVcyfPx8aGhrYt28fRo8eDQC4ffs23Nzc8Pfff2PdunWYPXu2cE6bNm3Qpk0b4c89e/aEg4MDBg4cCB8fH+EajDHGVJ/KdI0uXLgQJ06cwKJFi+Du7i73CM4ffvgBRIQpU6ZIBVirVq2wbt06AG9bjHl5eSVeZ8CAAdDX18fNmzcV/xCMMcaqHJUJQkWkpaXB398fADB58uQi7w8fPhxGRkZITEzE+fPn5bomb2pbuaysrCASibBnz57KrgpevnwJbW1tiEQidOnSpcj7aWlpEIvFEIlEOHfunFzXbNmyJUQiEdasWSNzLuuHXrxDPWOlpzJdo4oICwtDbm4udHV14eTkVOR9bW1ttGvXDgEBAbh+/TpcXV2Lvdbff/+NzMxMtGvXTplVrnBEhMTERGRkZMDAwABmZmYc9nI6ePAg8vPzAQBBQUF48uQJrK2thfeNjIwwcOBAeHt7Y9++fejbt2+J17tz5w7u3LkDDQ0NjBkzBn/99VeRMq9evUJERAR0dHRkLvDQrFmzMn4qxtRPtQ7CiIgIAIClpSW0tGR/1CZNmiAgIEAoCwDjxo1DkyZN4OTkJAyW+emnn9C2bVsMHTq0QuqubCkpKfDy8sK2bdvw8OFD4bitrS2++OILTJgwASYmJpVXQRWwd+9eAICJiQlSUlKwb98+LF68WKrM+PHj4e3tjWPHjmHbtm0Qi8UfvF7v3r3RoEEDXL58uUiZPXv2wNPTE3Xr1pX5PmOs9Kp116hkuoOpqWmxZSTvvTs1wt7eHseOHYOHhwf69euH33//HZ999hkCAgKKDVQAyMnJQVpamtSrKvLz80OjRo0we/ZstG7dGocPH8a5c+dw+PBhtG7dGrNnz0ajRo3g5+dX2VWtsu7du4fQ0FDo6elh7dq1AP4Lsne5ubmhdu3aSE9Px99//13s9QoLC3Hw4EEAb8OTMVZxqnUQZmdnAwBq1KhRbBkdHR0AwJs3b4Rj8+bNw507d5CWlobc3Fw8ffoUP//8M4yMjEq838qVK2FsbCy8LCwsyuFTlC8/Pz8MGDAA3bp1Q2xsLA4dOoThw4fDxcUFw4cPx6FDhxAbG4tu3bphwIABKhGGS5YsgUgkwpIlS5Camoqvv/4alpaW0NHRQdOmTbF8+XKhC1OWhw8fYurUqWjatCn09PRgZmYGZ2dnLF68GPHx8TLPkYTegAEDMGbMGBgZGeHJkye4evWqVDktLS2MGjUKALBv375i6xAYGIhnz55BLBbjk08+Ke2PgDFWBtU6CHV1dQEAubm5xZbJyckBAOjp6ZX5fvPmzUNqaqrwio2NLfM1y1NKSgpGjBgBNzc3HD9+HHXr1pVZrm7dujh+/Djc3NwwYsQIpKSkVGxFFZSamopOnTph69atMDMzQ/369fHkyRP873//wxdffCHznP3796Nly5bYsWMHnj9/Djs7O9SuXRt3797FsmXLZP4iUFhYiP379wMAxowZA11dXSG8ZLUKJS08Pz8/JCQkyKyHJCSHDBnCa9oyVsGqdRDK6vZ8nzzdp/LS0dGBkZGR1Ksq8fLyQlZWFnbu3FliFy/wtiWzY8cOZGVl4Y8//qigGpbN1q1bUatWLURHRyMsLAyRkZH4+++/oampiZ07d+LBgwdS5W/evAlPT0/k5uZizpw5eP36NUJCQnD//n2kp6fj4MGDaNq0aZH7BAYGIjY2FqampujXrx8AYOzYsQAAb2/vIr94tW3bFi1atEB+fj68vb2LXC87O1uYE8vdooxVvGodhDY2NgCAmJiYYrvGnj59KlW2qsvMzCz2JekKllU2IyMDW7duxaBBg2BoaCjVFVzcdSWjHrdu3QoiEspmZWUVW4esrKwK+TnIoqWlhf3796N+/frCsY8//hiDBg0CAJw5c0aq/OLFi5GXl4dJkyZh9erV0NfXF97T1tbGqFGj0LVr1yL3kbT6hg4dKnS79+7dG3Xr1kVSUhJOnz5d5BxJwMnqHv3777+RlpaGunXrwsXFpbQfmzFWRtU6CNu0aQNtbW1kZ2cjNDS0yPt5eXkIDg4GAHTo0KGiq6cQAwODYl/vj2itXbu28J6hoSEiIiJw9OhRGBgY4KOPPpIqa2VlJfOaf/75Jx49eoSkpCShrJ2dXbF1qMzpJe7u7mjYsGGR45I6SX7pAd4+E5bM7ZszZ47c93jz5o3QehszZoxwXENDQ3gWKKt7dOzYsRCJRLh27RqePHki9Z4kHMeMGQNNTU2568IYKx/VOgiNjIyE37B37dpV5P0jR44gLS0NZmZm6NmzZwXXTrWkp6dXdhU+6N05fO+qXbs2ACAjI0M49vjxY+Tl5cHExAS2trZy3+P48eNIT09H/fr10aNHD6n3JN2jJ0+eLNIdb2lpKZSXPF8EgMTERPj6+gLgblHGKku1DkIAWLBgAUQiEXbu3CkMTwferjX6zTffAHjbIihpZGlVkpGRUezr/bVXX716JbwXFRUFAPjjjz+QkZFRpJswKipK5jW9vLwAAIaGhkLZe/fuFVsHSQu7MrzbtfkuyYLq73bvSqa2lHaupKS1N2rUKKmF2oG3zwKbNWuG3NxcHD58uMi5kqB7Nwi9vb2Rl5cHBwcHtG7dulR1YYyVD5UJwitXrsDc3Fx4HTp0CMDbKQvvHn9/pGaXLl2wfPlyFBYWYsyYMbC2tkarVq3g5OSEly9fon///vj2228r4yMpRF9fv9iXZJSsrLKWlpawtbXFqVOnoK+vX2SUbHHXPHXqFGxtbVGzZk2hrFgsLrZ8SRPGqxJJsJdmROzLly9x9uxZAMC6detkLnH26NEjALK7R4cNGwY9PT08evQIN27cAPBftyi3BhmrPCoThHl5eUhMTBRekmkPWVlZUscLCgqKnLtgwQKcOHECvXv3RmJiIh4/fgxHR0ds2LABf/31l1o8lxGJRPjiiy9w9OhRvHjxQq5z4uPj8eeff2LatGnVbtk1Gxsb1KhRAykpKVIr65TkwIEDKCgogI6ODurUqVPsC3j7i9u7zySBt131koE7+/fvx9OnT3H16lVhSTXGWOVQmSDs2bMniOiDLysrK5nnDxgwAAEBAUhJSUFmZiZu3bqFmTNnqkUISkyYMAFisRhTpkwpcYI5AOTn5+PTTz+FWCyGh4dHBdWw4ujp6Qlry/78889ynSNp5c2dOxcvXrwo9tWpUycAskeISlp+hw4dEhYO79Wrl8xBPoyxiqEyQcjKzsTEBIcPH4afnx8GDx5c7Kop8fHxGDx4MPz8/HDkyJFqu+bo4sWLoa2tjZ07d2L+/PlSUz/y8vLg7e0trOd59+5dhIWFAXi7Fm1JJO/LCkJXV1fUrl0br169wpo1awBwtyhjlY2DUM24ubnh5MmTuHTpEiwtLTFy5EiptUZHjhwJS0tLXLp0CadOnSpxRw5V17ZtW+zevRva2tpYuXIlatWqBWdnZ9jZ2cHIyAijRo3C48ePAfzXGuzUqZPMSfbvGjlyJLS1tREREYFr165JvaelpSXsi5mdnc1LqjFWBXAQqiE3NzdER0dj7dq1uH37NkaOHAlXV1eMHDkSt2/fxtq1axETE1OtQ1Bi3LhxuHXrFjw9PWFubo7w8HC8fv0a9vb2WLJkCdzd3aWWVPtQaxAAzMzM4O7uDqDkJdcACAscMMYqj4jeHVPOylVaWhqMjY2Rmppa5ZZbkyAiJCUlIT09HYaGhqhZs2a1GxjDGFNP8n4HV+v9CNmHiUQimJmZwczMrLKrwhhjlYK7RhljjKk1DkLGGGNqjYOQMcaYWuMgZIwxptY4CBljjKk1DkLGGGNqjYOQMcaYWuMgZIwxptY4CBljjKk1DkLGGGNqjYOQMcaYWuMgZIwxptY4CBljjKk1DkLGGGNqjYOQMcaYWuMgZCrFysoKIpFI6qWrq4vGjRtj3LhxCA4OLvH8O3fuYObMmWjZsiVMTU1Ro0YN1KlTB3379sX69euRmJgoVT4wMFDqXv/++2+J12/Tpo1QduLEiWX9uIyxCsBByFSSjY0NunTpgi5dusDGxgYvXrzA/v370alTJ+zdu7dI+YKCAsyYMQOtW7fGpk2bcP/+fdStWxetW7eGrq4u/P398c0338Da2hr+/v7F3nffvn3Fvnf37l3cunWrPD4eY6wCcRAyBAUFoXv37ggKCqrsqsht/vz5uHz5Mi5fvow7d+7g+fPnGDZsGAoKCvDll18iOTlZqvyYMWOwefNm6OvrY+PGjUhMTMT9+/dx48YNREdHIzIyEnPnzkVeXh7Cw8OL3K9+/fowNDTEgQMHUFhYKLNOkgC2tbUt/w/MGFMaDkKGLVu24NKlS9i6dWtlV0Vhpqam2LVrF/T19ZGeno6zZ88K7+3cuROHDx+Gnp4ezp8/jxkzZsDIyEjqfCsrK6xcuRLBwcFo2rRpkevr6enhk08+QVxcHM6fP1/kfSLCgQMHoK+vjyFDhpT/B2SMKQ0HoZpLSEjA0aNHYWtrCx8fHyQkJFR2lRRmZGSEZs2aAQCioqIAvO0S/fHHHwEA//vf/+Ds7FziNezs7DBgwACZ740bNw4AZHa9BgYGIjY2FkOGDIG+vr6iH4ExVgk4CNWcl5cXAOD48eMAgD/++KMSa1N2WVlZAACxWAwAuH79OqKioqClpYWpU6eW6dq9e/dGgwYN8Oeffwr3kZA8Oxw/fnyZ7sEYq3halV0BVnHi4uLw8uVLqWO//fYbhg4diubNm+OTTz7B9u3b0bNnT6kyderUQYMGDSqwpoqJiIjAkydPAACtW7cGAOG5p4ODA2rWrFmm62toaGDMmDFYs2YN/vrrL4wePRoAkJ2dDR8fH9SrVw99+vTBjRs3ynQfxljF4iBUMZmZmcW+p6mpCV1d3WLLjhs3DoGBgUXO2b17NzIzMzFp0iQcPny4SPdh7969ERAQIPw5KysLRCSzDiKRSGiNVZS0tDTcuHEDM2fORH5+Prp06YJu3boBeBv+ANC4ceNyudf48eOxZs0a7N27VwjCv/76C2lpaZgyZQo0NTXL5T6MsYrDQahiDAwMin2vX79+OHXqlPDn2rVrF+nCk2jevDn2798PU1NTNG7cGLVq1Sr2+eDTp0+l/mxnZ4fo6GiZZe3s7HD37t0PfYwy8/T0hKenp9QxDQ0NjBw5Etu2bROOpaenA0C5PbdzdHREy5Ytce7cObx69Qq1a9fmblHGVBw/I1RTjx49Qnh4uFwtJXNz8wqoUelI5hF27twZTZo0AQBoa2ujXbt2MDU1FcoZGhoCKLklXVrjxo1Dfn4+Dh48iISEBPj6+sLe3l7ojmWMqRZuEaqYjIyMYt97v1vu1atXMstlZmZi+vTpmDBhAvr27Yt69eoJoyxfvHiBpk2bYvjw4di6dSvEYjE0NKR/X7p3716JXaMVYf78+VIrt1y5cgWDBw/G7NmzUadOHWGEp+TZZmRkZLnde+zYsZg7dy727dsHTU1N5Ofnc2uQMRXGQahiStPFV1xZfX199OrVC8eOHRNaT4WFhTA0NESDBg2gpaWF3r17o1atWjLPr+hngPLo0qULduzYgSFDhmDmzJkYOHAgjIyM0LlzZwBAeHg4kpKSyjxgBng7ub53797w9/fHq1evoKGhgbFjx5b5uoyxysFdo2oqJCQEDg4OKCgogKenJ4yMjDBp0iQUFhbC3t4eISEhlV3FUhs8eDA6duyIpKQkrFu3DgDQoUMHWFlZIT8/H7/99lu53UvS4oyJiUGPHj3QsGHDcrs2Y6xicRCqqZCQEBgaGqJ9+/Y4fPgwZs2aBW9vb7Rv3x6Ghoa4efNmZVdRIXPnzgUAbNq0CRkZGdDU1MS8efMAAMuXL0doaGiJ59+/fx8nT5784H2GDh0KV1dX9OnTBzNmzCh7xRljlYaDUA1lZ2cjPDwcly5dgkgkQnBwMNatW4fg4GAQES5fvozw8HBkZ2dXdlVLbeDAgWjRogWSk5OF0aNTp07F0KFDkZWVhV69emHz5s3CaFKJ2NhYLFy4EG3btsXjx48/eB8DAwP4+fnB398fgwcPVsZHYYxVEA5CNfTmzRs4OTlh0qRJuHHjBuzs7AC8nfpw48YNeHp6wtnZWSWDUCQSYfbs2QCAdevWCZ/h0KFDmDZtGtLT0zFjxgyYmZnBzs4OHTp0QOPGjWFpaYkff/wRurq6aNmyZWV+BMZYBeMgVEOmpqa4evUqdu3aVWTgi76+Pnbv3o2goCCYmJhUTgXLaNy4cahfvz5evHiB3bt3AwC0tLSwdetW3Lp1C9OnT0ezZs3w/PlzhIWFISsrC3369MHGjRvx5MkT9O7du5I/AWOsIomouHHwrMzS0tJgbGyM1NTUIrsdMMYYUy55v4O5RcgYY0ytcRAyxhhTaxyEjDHG1BoHIWOMMbXGQcgYY0ytcRAyxhhTaxyEjDHG1BoHIWOMMbXGQcgYY0ytcRAyxhhTaxyEjDHG1BoHIWOMMbXGQcgYY0ytcRAyxhhTaxyEjDHG1BoHIWOMMbXGQcgYY0ytcRAyxhhTaxyEjDHG1BoHIWOMMbXGQcgYY0ytcRAyxhhTaxyEjDHG1BoHIWOMMbXGQcgYY0ytcRAyxhhTaxyEjDHG1BoHIWOMMbXGQcgYY0ytcRAyxhhTaxyEjDHG1BoHIWOMMbXGQcgYY0ytcRAyxhhTa1qVXYGqLj8/H05OTrhz5w4OHjyIUaNGVXaVGGOsWomJiUFCQkKpzzM3N4elpWWZ789B+AEbN27E69evK7sajDFWLcXExKBFixbIysoq9blisRj3798vcxhyEJYgLi4OS5cuxZYtWzBhwoTKrg5jjFU7CQkJyMrKwr59+9CiRQu5z7t//z7GjRuHhIQEDkJlmjlzJgYOHIju3btXdlUYY6xSKbv7skWLFnByclKkamWmMkEYGRkJf39/3LhxAzdu3MDdu3dRUFCA5cuXY+HChR88//Tp01i3bh1CQ0ORk5MDW1tbeHp64ssvv4SGRtExQ76+vjh79iwePnyInJwcZXwkxhhTCVWh+1KZVCYIN27ciI0bNyp07qpVqzBv3jwAQJMmTWBgYIDbt29jxowZ8Pf3x7Fjx6TCMDs7G9OnT8fixYtRr149REVFlcdHYIwxpVJWq60qdF8qk8oEobm5OQYMGID27dujXbt22LlzJ44ePfrB865evYr58+dDQ0MD+/btw+jRowEAt2/fhpubG/7++2+sW7cOs2fPFs5ZsWIFatSogRkzZijt8zDGWHmqiFZbZXZfKpPKBOH73Z+HDh2S67wffvgBRIRPP/1UCEEAaNWqFdatW4exY8di1apVmDlzJrS1tREdHY2ffvoJ+/fvR2ZmJgAgLS0NAJCVlYXU1FQYGxuX06dijLHyoaqttsLCQqk/P3/+HNu3b0dhYSGWL19eIXVQmSBURFpaGvz9/QEAkydPLvL+8OHD8cUXXyAxMRHnz5+Hq6srIiMjkZOTg2HDhhUpP3nyZEybNg3Z2dlKrztjrHqqzoNOipOWloYDBw7gzZs3Ut/FEyZMwIEDB6TKpqamYtmyZTA2NuYgLA9hYWHIzc2Frq6uzP8wtLW10a5dOwQEBOD69etwdXVF69atcf78ealyL168wOjRo7Fo0SK4uLhUVPUZY9VMdRp0kpOTg3v37iE5ORm9e/cWji9atAjHjh3D/Pnz0bx5cwBAYmIixo4dCyMjI6kg1NbWRn5+vtR1GzZsiM8//xz169dHYWGhzMGM5a1aB2FERAQAwNLSElpasj9qkyZNEBAQIJQ1MTFBz549pcpIBsvY2dmVOJUiJydHaoSppEuVMcYA1ei+JCKkpKTA1NRUOHbixAkAwJUrV4RGRWRkJJycnGBkZITU1FSh7IsXL3D37l08fvxYCMLatWujZ8+eaNCgAfLz84Xv4yVLlmDIkCEYMGCAcL6hoSG2bdum1M/4vmodhMnJyQAg9Rf6Psl7krJlsXLlSixdurTM12GMVS516L68du0aQkJCYGRkJBx7/PgxHBwcoKOjIxVut2/fBgCEh4cLxxo2bIjatWujYcOGyMnJgY6ODgBg2rRpGD58OOzt7fHy5UsAgL6+fpGeNsk1Xr16pZTPVxrVOgglz/Jq1KhRbBnJX96bN2+KLWNlZQUi+uD95s2bh2+++Ub4c1paGiwsLOStLmOsClD17svo6GjUq1cP9erVAwDEx8dj1KhRSElJEQINAHbv3o0dO3Zg6tSpwrE6deogJycHubm5yMjIgIGBAQCgd+/eOHbsGDp37iyUNTAwEILuXW3atBH+Xdb7VVG1DkJdXV0AQG5ubrFlJF2Zenp6Zb6fjo6OEKyMMdWkCt2XGRkZ8PLyQnx8PH744Qep9z755BMsWbIEixcvBgAYGRnh4sWLAN7+ci5pAXbs2BGJiYmwsrISzjU0NERUVBTq1asn1YCQBKCjo6MyP1alqdZBKE+3pzzdp4wx9VPR3ZdEhMTERMTExEjdd+vWrdi0aVOR8tOnTwcAfPfdd1JTunR1daV++dfX18fhw4dRv359oXEAAJMmTcKkSZMQGhqK+fPnC8cbNWpUrp9LXvfv31dq+ZJU6yC0sbEB8Lar490HtO96+vSpVFnGmGqo7K17yuLJkycIDg6GjY2NMOIyMzMTtWrVAvB2CoGk5ZacnIxHjx5JnW9gYICxY8fC3Ny8yKjLy5cvw9nZWerY8OHDlfVRyszc3BxisRjjxo0r9blisRjm5uZlrkO1DsI2bdpAW1sb2dnZCA0NRfv27aXez8vLQ3BwMACgQ4cOlVFFxpgCqvJzvHfHE+Tn5+Prr7/GkydPcOTIEeH4P//8g19//RWTJk0SgtDAwADm5ubQ0tLC69evhSAcPnw4DA0N8fXXX0vdZ9++fTLvLxKJyvkTKZelpSXu37/P+xEqi5GREVxcXHDmzBns2rWrSBAeOXIEaWlpMDMzKzJlgjFWdVX2c7yUlBQ8efIEjo6OwrO0v//+GwDw448/4s8//wQAaGlp4eDBg0hKShJ6n4C33a79+/eXGlgCvF1VRVtbW+qYra2tsMpVZVNW96WlpWWlttKrdRACwIIFC+Dr64udO3eiZ8+eUmuNSkZ4zpkzp8SRpYwxxaj6NISEhAQEBwdDR0dHatJ448aNkZKSgjt37sDBwQEAhEcvMTExUtdYunQpdHR0UK9ePcTGxgIAunbtKnMt4/dDsKqoCt2XyqQyQXjlyhUMGjRI+HNGRgaAt3P3NmzYIBwPCwuTmrLQpUsXYaumMWPGYOHChTAwMEB4eDgKCwvRv39/fPvttxX2ORhTF1W5+1KWM2fO4Pbt21KttJMnT8LT0xN9+vSRCsKmTZsiNjYWiYmJwrFOnToBAFavXi11XcmgFgBCECqTMlptVaH7UplUJgjz8vKk/qOTyMrKkvofraCgoEiZBQsWoFWrVli/fj1CQkLw4sULODo6wtPTE9OnT4empqZS686YOqrs7suS7Ny5E40aNcL3338vHJs/fz5u3bqFdevWCcccHBzg4OAAW1tbqfOvXLlSpBdJMvK8skagK7vVVtndl8qkMkHYs2dPuSa1F2fAgAFSy/gwxipGZa6i8uuvvyIgIABff/01unTpIhzftm1bkSDs378/7OzsYGJiIhxr27Yt7ty5U+S6VfFRSnVvtSmTygQhY0w5VHEawvtTBh4/foxp06YhNzcXgYGBwvGAgAD4+Pigc+fOUkE4YMAAdO/eHUQkjLKUTEwPDQ1Vev2r66ATVcVByJgaq8rP8QoKCvDkyRM8e/YMPXr0EI5PmzYN27dvL1KXc+fOQUNDA7m5uUKLbdy4cejUqVORXWOWLl1aKa3U6j7oRFVxEDKmxqrKc7xbt24hKCgILVu2hFgsBgC8fv0a7du3h5aWFt68eSOMyjQ0NCyymWu9evXw+++/o2nTplLb9rw7wK4q4O7LqomDkDFWYc/xMjMzsXbtWoSHh+PgwYPCQLV9+/Zh7dq1mDlzJjw8PAC83brH1NQU9evXR2JiIurUqQMAmDVrFnr37g13d3fhuiKRCBMnTizXunL3pfrgIGSMKUVYWBgA4NixY0LI6ujoYMWKFcjJycHq1avRuHFjAG8XgP7444+lFnXW0NBAYmJikZVS6tati+fPnyut3tx9qX44CBlTAVV9QMuaNWsQGhqKDRs2CC03yWbX7+5Dp6WlhTlz5sDExERqH7xhw4Zh2LBhAKQHq1TGcmHcfVnxcnJyUKNGjUpbHo6DkLEqrioNaLl79y52795dZP/OXbt24eHDh5g4cSLc3NwAQGgFDh48WKrssmXLyqUuysTdlxUnNjYWnTt3RsOGDbFkyRK4urpWeCByEDJWxVXWgJbdu3cjMDAQs2bNElZbiYuLw7p164pcb9q0acjKykLTpk2FY5J/f3dFlvJWmVv3sPLx+vVrPHv2DDo6OnB3d0fHjh0rPBA5CBlTEcoc0HLy5En4+/tjzpw5wrGjR4/i9OnT6NChgxCEbdq0wVdffYWaNWti6dKlQllZ62YqEz/Hq3jK7r709vZGQkIClixZUuGByEHImBp5/fo1rl27BktLS7Rq1Uo4vnjxYtSoUQNff/21MAfPw8MDHTp0kJqIXqtWLWzatAmhoaFSQVjR+DlexaqI7kuRSAQ3Nze4urri7NmzFRqIHISMVVOS53jvLk24fPlybN68GTNnzpRarL5z587o2LEjsrKyhCAcOXJkudSDpyGovorsvqyMQOQgZKycVObIzoKCAqSmpqJmzZoA3i5SL1lN5fnz58KO5R07dkRAQIAwslNi8+bN5d7tyt2XFa86dV9WZCByEDJWDipzZKePjw8mTZqEHj164MSJEwDe7mvXpEkT3Lt3Dy9fvhTKjhkzBmPGjFHoPqXF3ZcVS9W7L3NzcxEZGYm4uDipV8+ePfHxxx/LvOfy5cuLLJ+nCA5CxspBRY3s/PHHH3Hs2DGsXbtWWH+zQYMGSE9Px927d6XK/vrrr+jevXul7fwAcPelLMpqtVXV7ksiQkpKSpGAe/bsGeLi4oT5ppL9HN+Xn5+Pjz/+WOqe3377LdavX4/Zs2fj1q1bZf48HISMlaPyGtmZnp6OP//8E0+fPpVaLzM8PBwhISG4cOGCEIROTk64ffs27OzspK6hr68v9/14GkLFqIhWW0V2XxYWFsLe3h7r16/HqVOnsG/fPri7u8Pc3Bz169dHVlYWnj9/LndPiY6ODho0aCD16tmzJ4C3gSoJ3WvXrgktwvLAQchYFRAREQE9PT2hNZmVlYWJEydCJBJJzcP74osvMGjQIKndGHR0dNCyZUuF7svP8SpWRbTayqv7UtKSi4mJwcWLFwEAmzZtQl5eHmJiYhAbG4tnz57J3Aw9ISGhSJd4zZo1hXBr2LCh8O9v3rzBzJkzERAQgF69ehWpGxHBz89PKgB9fX35GSFjqiwnJwfa2tpSuySMGjUKnp6e2L17NwCgTp06GDFiBKysrJCXlyeU6969e7nWhZ/jVY6KaLV9KBC7d++OuLg4xMbGIiYmRgi3d/89IyND6ppeXl5F7qOpqYn69etLBVz9+vURGBiIM2fOoEWLFggJCYGenp7MekqW1DMxMZH67LJagOUdgBIchIxVoI8//hj+/v64fv26VCtOV1dXKhiBt1+WgPI3iuXneEUpe/SlskdEEhGSk5MRFRWF6OhoREVFoUOHDtDU1MStW7ekdu74EHNzc5ibm+PBgwcYOXIk2rZtC0tLS1hYWMDS0hJ169YVdhEprvuyuBAsru4VFYASHIRMrVTUFIfExER4e3vj9evXWLx4sXA8JycH2dnZuHr1qlQQXrhwAe3bty91vVj5q8i1LxUNRCJCUlISoqKihNeNGzcAvJ3/+fLlS6Snp8tVB11dXbRo0QJt2rSRCjhLS0s0bNgQYrEYoaGhcHZ2xpw5c2Q+Ay+P8KqILtDicBAytaHMKQ7vPyd5/vw5vvzyS+jq6uK7774TNptdvXo1Nm3aBFtbW6nykk1nS8IDWipGZax9WVwgOjg4YODAgTAxMRFadpJXZmamzGs9fvxY+Pc6deqgUaNGwksScJKQW7FiBTZs2IDCwkLs2rWr1PUuz9bbyJEj8eTJkwoNQAkOQqY2lDXF4ddff8X3338vdczBwQFDhw5Fu3btkJ+fLxyXrNlZGjygRTZVnzz+5s0bPH36FE+ePMHjx4/x5MkTIeQiIyMBvB0lHB4eXuw16tatCysrK1hZWUFXVxd79uzB5s2b4eLiAktLS+EXsHdJwmvatGkKj74szwCsXbs2LCwsUKtWLWzdupV3n2CsIpRlisO9e/dw8uRJeHp6olatWgAAU1NTpKWlSZUTiUTw8fEpc10BHtAii6pMHk9NTZUKumvXrgEA3N3d8fr16w/WoV69egCA+Ph41K5dG8uXLxeCz9LSErq6ukLZ0NBQ7NmzB507d0bz5s2LXKuqdl82bNgQERERvB8hY1VVYWGh1J/HjRuHsLAw1KlTBxMmTAAAfPTRR9i5cyemTJmitHrwgBZpVWXy+OLFi9GmTRs8efJEKvAk/yzulxdJCBoZGaFp06Zo2rQprK2t0aRJE6Eb8+HDh1ixYoVUq02RVVRUoftSR0enzNcoCw5CxmSIj4/HF198gfDwcBw6dEg4PnToUNSpU0dqrU4jIyOFujxZ2VXENAQiwsuXL/Ho0SPExsaie/fu0NLSQmhoKD766KMPnl+7dm0h6MRiMbZv3449e/agf//+MDMzkzllYMKECWUOrerWfalMHIRM7RER/v33X2RmZqJz584AADMzMwQEBCAjIwMPHz4Uyi5YsKCyqqmSVGkaQkpKCh49eoSzZ88CAObNm4eEhAQ8evSoyHw6WYyMjNC1a1d0795dCD5ra2sYGhoKZUJDQ7F9+3Y4OjpKPbstz9Cqrt2XysRByKqkitzJYfv27fjiiy/Qq1cv/PPPPwCAGjVqYPfu3WjatGmR7tGS8MjO/1TFaQhZWVl4/PgxHj16hIiICDx69Eh4vf/fmyQQAUBDQwNWVlawsbGBjY2NEHRNmzZFo0aNsGDBAqxfvx5xcXFFBk6VRBlz5qpr96VSEVOa1NRUAkCpqamVXRWVEh0dTWKxmACU+iUWiyk6OlrmdUNCQggATZkyha5duyYcj4yMJD09PRoxYgQVFhYWe15ISEiF11mVSX5u1tbWBIA6duxIvr6+Mn/Gil5b1t9Jbm4uPXjwgJYuXUqNGjUiAGRkZETm5uYf/LuoX78+OTk5EQCaOXMm/fXXX3Tv3j3Kzs4ucp/CwkLy9fWljh07Cp/v3LlzctX75s2bRc4t688mNjaWLCwsyvXnrOrk/Q4uU4vw+fPnuHz5MqKjo/H69Wu8efMG5ubmqFWrFpycnNC2bVu55kcx9i5l7+Swc+dOaGlpoUOHDgAAKysrJCQkyBxqLi8e2Vk8ZT7Hk0w3uHv3Lu7evYvw8HA8evRIalk6AFKjeg0MDGBvb49mzZqhWbNmsLGxQbNmzdC0aVMYGhoKk8c9PDyUNnlcGa226t59qUylTqmnT59i165d8Pb2Fua6AP/tgv3uX4Curi569eqFSZMmYeDAgRyKrFTKMs2BiPDDDz/A29sbZ86cgYWFhfBejx494ObmJlW+LCEooaojO6v6c7yCggJERkYKQXf37l0EBwcDeDt4SRaxWCwEnCTkfH194e3tDWtra2EaQ2mURwAqe9BJte6+VCK5k+n27duYP38+/Pz8hGcmNWvWRNu2bVGvXj3UrFkTenp6SEpKQlJSEu7du4f79+/j9OnTOHPmDGrVqoU5c+Zg+vTpqFGjhtI+EFNfSUlJwr+LRCKcPXsWd+/ehY+PD2bNmiW8t27dukrdo68qqUrP8VxcXBAdHS207iSv+/fvIzs7W+Y1dXV1YW9vD3t7ezg4OAj/bmFhAQ0NjXLZuqc8AlCCW21VlDz9rOPHjydNTU0SiUTUsWNH2rBhAz1+/PiD52VmZpK/vz9NmTKFatasSSKRiKysrCgwMFCe26o8fkaoGHmeyb0rNjaWHB0dycDAQOq8EydOkJeXFyUnJyt0XUXro0oq4zleYWEhxcbG0smTJ2ny5MlUq1YtAkAaGhrFPrvT1dWlNm3a0Lhx42jlypW0fv16AkDBwcEy7y3r+Z28n0uZz/FYxSrXZ4SHDh3CuHHjMG/evCJrJJZELBajT58+6NOnD7Zt24a9e/di5cqVUpuKMlZaEREReP36tTDVoV69enj16hXevHkjVW7AgAGVUT2VpMzneM+fP0dUVBRCQkIQGhqK0NBQvHr1qkg5SU+TWCxGhw4d0KdPH6GF16RJE2GHA+C/HTne37GDVGDyOKt65ArChw8fonHjxmW7kZYWPD09MWHCBMTFxZXpWkx9eXt7Y9SoUXByckJISAiAt/uhHT9+HG/evJHaxLY4PMWhqPKYj0dEePLkCUJDQxESEoLAwEAAb7eeep+mpiZsbW2lujPt7Oywfft2bNy4EUlJSaWas1meAVjdJ4+zouQKwrKG4Ls0NDSkBi4wVpLIyEgUFBSgadOmAIDevXtDR0cHtWrVQnZ2trDWYseOHT+4b58qL16t7AEtEvIGYmFhIR49eiSEXmhoKMLCwpCamlrkmlpaWnB0dISTkxOcnZ3h5OSEli1bCnvUSUJs0qRJpX6ORzx5nJUDHsbJqixvb2+sWbMGI0aMEJY5q1WrFl6/fi21Woe8VHWKQ0UOaJF4NxDPnDmDefPmwd3dHXXr1oWZmVmx2wDp6OigZcuWcHJygrm5OX788UdcunQJHTt2LFK2PFpxPHmclQeFg/Dx48c4cOAAnJ2d0b9//2LLnTp1CiEhIRg/fny5tixZ5Svv1V/evHkjNf+rdevWICJkZGSgoKBAeEakSAhKqOIUh4pcYFrS0rtx4waCg4Nx8+ZN3L59W3j++uLFC7x48QLA29V3JC08yT/t7Oygra0N4O1zvB9//LHIKPHyCEDuvmTlStHROLNnzyYNDQ06ffp0ieVOnz5NGhoaNHfuXEVvpbKq86jR8l5JZceOHVSzZk1atGiR1GjDyMhIuetUXUd3KmsUY2FhIZ08eZIA0IQJE6hXr15kZGQk8+/MwMCAunXrRjNmzCA3NzcCQC1btpSr3pK/j7KM5JQlOzubR3CyEil9ZRk/Pz+IxeIPrr7u7u4OsVgMX19frFy5UtHbsSqmrKu/vH79Gg0bNhRG/RkZGSEpKQlnz57FoEGDhPJWVlblXXWVVdYBLYmJiQgODhZae8HBwXj58iUAwMvLSyinp6cHJycntGvXDu3atYOzszOaNm0Kf39/hebjkRKe4wHcfcnKkaJJa2xs/MHfCCVatmxJNWvWVPRWKqs6twjLOievefPmtG/fPuF4bm4u/f3335Sfn8/z/d5T0ny84lpY6enpdOHCBfr5559pxIgR1LhxY5ktPcncvU8++YR27NhBt27dory8PLnuIW+9lTFHkTF5KL1FmJ+fX2QOT3E0NDSKzPFi6u3BgwfYvn07xo4dCwDQ1tYuMsxe1aY5VNTITglJC7Fnz57YsWMH1q1bB3d3d+jp6SE7O1tY9vBdzZo1E1p67du3BxGhS5cuWLBggdRqO8TP8ZgaUTgIGzVqhPv37yMlJQUmJibFlktJScG9e/e4i0tNBQcHY8OGDZg1axbatm0rHP/yyy+xZMkSmeeo4jSHihzZmZKSgitXruDSpUu4dOkSQkJCkJOTI7wv+aVTW1sb7dq1w4ABA4QuTlNTU6lrvT/lpDwCUIKnITBVoXAQurm5YcOGDfjmm2+we/fuYsvNnj0b+fn5cHd3V/RWTIVt3rwZBw4cgEgkwr59+4TjkyZNKjawVHGagzJHdr5+/RoAsHr1ajx48AB37twp0tozMTERWnlt27bF6dOnsWPHDmRmZmLevHkfvAfxczymzhTte42LiyNjY2PS0NAgV1dXOnfuHKWlpRERUVpaGp09e5bc3NxIQ0ODjI2NKTY2VtFbqSx1e0aYn59Pv//+O6WnpwvHbt68SR4eHkK56v4cr6wjOwsLC+nhw4e0c+dOmjBhAjVp0kTms72mTZuSp6cn7d69mx49ekSFhYVl2h+Pn+Ox6kje7+Aybczr7+9PJiYmJBKJSENDo8hLJBKRiYkJ+fv7l+U2KkvdgnDo0KEEgObPn1+q86oDRacKSAYHbdiwgYYOHUp16tQpdtrJyJEj6fDhw/T8+XOpa5RlQAtv5sqqswrZmLdPnz74999/sWrVKvz9999Sa4g2bNgQgwcPxnfffcdLqqmJcePGwd/fHw0aNKjsqlS64qY6tG/fHsOHD0d2djYuX76MoKAgpKenS52ro6OD9u3bo1u3bujatSvEYjF69uyJOXPmlPuAFn6Ox1g5LLFmYWGBrVu3YuvWrcjIyEBaWhoMDQ3LtPoHq/okAzIuX74sfDkPGjQIkZGRRQZkVCUVPbIzJycHmpqa6NGjB9LS0oR5fO8yMjJCly5d0K1bN3Tr1g1t27YV1lAFlDugBeDneIyV61qjBgYGMDAwKM9Lsipq//79AIA1a9bg888/F8KlKodgRYzsJCLcvXsXfn5+OHv2LC5cuFBkU1lTU1OIRCIkJSXB0dERa9asgZubm1zXVsaAFsbUXbkEYWxsLC5duoS4uDi8efMG//vf/4T38vLyQES8K3018O56n6NHj8a2bdvw1VdfCWtLVnXKGtmZkJAAPz8/AG9XUnp/tGv9+vXRt29f9OjRA926dYO1tTUA4Ntvv8X69evx/fffyxWEvD8eY8pRpiBMSEjAl19+iaNHj0oN5343CD09PXHw4EHcuHEDzs7OZbkdU0B5LIz98uVLzJs3D9nZ2Thw4AAAQF9fHwDg4uKicl/GZd2ENjc3F1evXsXZs2fh5+eH0NBQ4b//hIQE6OnpoUePHnB1dYWrqyvs7OyE68rq1vzQUmU8MZ0x5VI4CNPT09GjRw/cv38fFhYWcHFxwblz54psujtlyhQcOHAAf/75JwdhBYuJiUGLFi2QlZVV6nPFYjHu378PS0tLxMfHw8vLC4WFhVi8eDFsbW2Fcqq2+gtQ+jU7iQgRERE4e/Yszp49i/PnzyMjI0Pqmk2bNsXjx4/xyy+/wNPTU+oZn+Qaij7X4wEtjCmXwkH4008/4f79+xg6dCj++OMP6OnpoVu3bkWCsHv37tDT08P58+fLXFlWOooujH3v3j2MHz8eCQkJsLS0ROvWrfHTTz+hc+fOQgiq4uov7yspEGfPng0iwrlz53D27FlERUVJnVu7dm307dsXbm5ucHFxQXx8PJydndGhQwepECyvgS08oIUx5VE4CH18fKCjo4OdO3cKO03LoqGhgaZNmyImJkbRW7EyatGihdSw+5IkJiZi2rRpAIDk5GTh+LfffitVThVXfymOSCSCi4sLDA0N8csvv+Cvv/7CsGHDpMrUqFEDXbt2haurK9zc3NCyZUuptXbj4+Olypf3yE7GmPIoHIRRUVFo1qwZjI2NP1hWLBbj4cOHit6KVSATExMhAG/duoU+ffoUW1YVN7l9V2FhIa5evQpvb28cOXJE2HBWQk9PD2/evEHz5s2xZs0aDBgw4IPX5JGdjKke+baPkEFXV7fIRODixMfHyxWYrOLl5+fj0KFDKCwsBABoampi6dKlAIBevXpVWr1ycnJk7p5QHu7evYvZs2fDysoKXbt2xebNm/HixQuYmJhg+PDh2LlzJ6Kjo5GZmYlZs2bhwYMHWLhwoVzXHjlypLCurq+vL4KCguDm5sYhyFgVpnCL0N7eHtevX0d0dDQaNWpUbLlbt24hJiaGF92ugogIPXv2xJUrV5CbmwsPDw8Ab7fqqUzlPd+PiHD79m1s3rwZAITPCQCGhoYYPHgwRo4cib59+6JGjRpCt+bIkSN5ZCdjakDhIBw3bhyCgoIwdepUHDt2DGKxuEiZ5ORkTJ48GSKRSOrLh1UNIpEIgwYNqhIjOd9VXvP97t69C29vb3h7e+PRo0fCcV1dXSH83N3dhcEtZenW5JGdjKkwRRczzc/Pp+7du5NIJKImTZrQ999/TzY2NqShoUG7du2iWbNmUa1atUgkEpGbm5uit1Fplb3otqwFrmNjYykhIUH4c3Z2NiUmJn7wvIpUlp0cHj16RMuXLyd7e3upBat1dXWpV69eBIAuX74sdU5ZFq1mjFVdFbL7RFpaGo0aNUrYfUIkEhX595EjR1JGRkZZbqOyqloQ3r9/X9hpoKS/k6oShPLu5PD06VNatWoVtWnTRir8tLW16eOPP6Z9+/ZRWlqawjtEMMZUU4XsPmFoaIiDBw9i/vz5OHbsGO7cuYPU1FQYGBjAzs4OQ4YM4Un0VUhBQQEyMjKQnJyMlJQUYXWYqq64+X6NGjWCjo6OVLenpqYmXFxcMHLkSAwePFjm2qfEIzsZY+8ol7VGHR0d4ejoWB6XYkpkb28Pf39/YVCHqklJSUFERISw3ml0dLTwXqtWrfDFF19g6NChH5ysz2t2MsbeVa67T7CqKTIyUphQL+/E+qokPDwcmzdvxt69e4XtnwCga9euaNmyJa5fv46QkBDs2bMH1tbWcHFxkXkdHtnJGJNF4SBMS0tDVFQUzMzMimzE+ueff2LHjh14/vw5nJ2dsWzZMjRs2LDMlWWl4+/vDwCYNm0aunbtijp16lRyjUrn/Pnz+O677/DPP/8Ix1q2bImJEydi+PDhwn9TRCTs5DB79mzcunVL5vV4ZCdjTBaFg3DdunVYvnw5duzYgUmTJgnHvby8MGnSJGEy9J07dxAQEIA7d+7AyMio7DVmcpM8n3V0dERMTEyRdWCLU5nTKZKTk/HHH38AAGbPng3g7TJ9Q4YMwYwZM9CtW7cy7eTAa3YyxopQdDRO586dSVtbm9LT06WOW1lZkYaGBs2bN4/++usv6t27N2loaNDKlSsVvZXKquxRo9HR0SQWi6VGUsr7EovFFB0dXeL1s7Ozy22EZXh4OH322WdS9TUyMqLvv/++SD14tCdjTB7yfgeLiBRbx6pBgwbQ1taWWpU/NDQUbdu2Re/evYVuucTERDRo0ACOjo4IDg5W5FYqKy0tDcbGxkhNTa2Q1nBubi6mTJmCsWPHChu9lsd+hLKUx+ovBQUFOHnyJDZt2iTV/SnZ0ujKlSvo3LmzcJxktACVtdM8Y0z1yf0drGjS6ujoUIcOHaSOrVu3jjQ0NGjz5s1Sxx0dHalWrVqK3kplVXSL8KeffiIAZGJiQsnJyUq9l2ROnrW1dalbZUlJSfTzzz+TlZWV0PrT0NCgoUOHUmBgIN28eZPn+zHGykze72CFF92uUaMGkpKSpI5dvHgRwNs9CN+lp6eHzMxMRW/F5DRz5kwMHToU3t7eMDExqZB7ent7w9fXFwDg7u6Ozp07w8/PT+aC2Xfv3sXnn3+Ohg0bYvbs2YiKikLNmjXx/fff4+nTp/Dx8UGPHj2kngH6+fmhc+fOvJA1Y0x5FE3adu3akYaGBj18+JCI3v6Wr6+vL7Pl17BhQ7KyslL0ViqrIlqEKSkpSrt2SeRdpSUvL4/++usv6tOnj9QzyJYtW9LOnTspKyur2Gsr0tpkjDEJpbcIx44dCyKCq6srZs+ejd69e+PNmzdFdiyPjo5GXFycsLM5Kz/379+Hg4MDNm7cWNlVEVZ/CQoKgq+vL/Lz8+Hu7g4DAwMMGjQIAQEB0NDQwNChQxEYGIhbt25h8uTJMjd1fne+H7cAGWPKpvD0ienTp+PSpUv4888/sW7dOgBAhw4dsHjxYqlye/fuBYBiJzkzxQe0/Pnnn3j27Bl+++03fPbZZ8IuCpUpLi4Ox48fx927dwG83VcQAOrXr4+VK1di/PjxvJMDY6xKUTgINTU14ePjg9DQUERERMDCwgKdOnUq8sXVpEkTrF+/HsOGDStzZaujmJgYtGjRAllZWaU+VywWY/HixZg+fXqlh2BWVhbWrFmD1atXC6u/tGzZEtOnT0ft2rWxatUqTJgwAdu2bcPy5cs/+IsRz/djjFUUhadPVGd+fn5YuXIl7t27h9TUVNStWxeurq5YsmRJkVV0SiLP0N3Q0FA4Oztj3759aNGixQevGRISglatWiEiIgLjxo1DSEhIpSybJql3cHAwHj58iLlz5+LZs2cAgG7dumHZsmVFBr5IVn9p1apVsau/MMZYeZF3+gSvNSpDUlIS2rdvjxkzZsDMzAwRERFYtmwZ/vnnH4SHh8t8rlVWLVq0+GCg/frrr5g2bRomTZqEL774otzroAhPT0+Eh4cDAKysrLBmzRoMHTq0TKu/MMZYRZIrCA8fPowRI0aUyw1jY2OFydhV1ejRozF69Gjhzz169IClpSXc3Nxw8eJFYbJ6RatTpw5EIhF0dXVlTk+oKLGxsViwYAGAtwtiGxgYYMGCBfj666+ldnt/PwB5pwfGWFUk16jRUaNGwcHBAfv27ZNa/b80wsPDMXXqVNjY2AirzqgSMzMzAICWVuU1oocMGYLg4GBs3rwZGhoKD/hVWGZmJhYvXgxbW1th7uDAgQPx6NEjzJ07VwhonvvHGFMp8szF2Lp1K9WtW5c0NDTIwMCAxo4dS/v376eIiIhiz0lPT6cLFy7Qjz/+SC1bthR2rR8yZAg9ffpUvkkg73j69Cn99ttvNGXKFGrZsiVpamoSAFq+fLlc5586dYr69OlDpqamJBaLqU2bNrRp0yYqKCgo9pz8/HzKzs6mu3fvUq9evahNmzaUl5cnd53lmcNS0m7w2dnZNH/+fJmrxFTkLvIFBQW0d+9eatCggTAPULIbPK/+whirquSdRyj3hPqMjAxatmwZNWjQgEQiEWloaJCGhgYZGxuTra0tderUiXr27EmtW7cmS0tL0tTUFMJPU1OT+vXrR1euXFH4A82cOVPm4tDyBOHKlSuF8k2aNBGCGQANHDiw2DC0tbUVzmvbti29ePGiVHUuaxCOGzeOAJCLi0uRQJE3CMu6MHZQUBC1b99e+DlYWVmRj4+PsAzazZs3OQAZY1VSuQehREFBAR0/fpxGjx5NFhYWJBKJZL50dHSoS5cutHTpUoqJiVH4g0gsX76cBgwYQMuWLaMzZ87Q0KFD5QrCoKAgIbgPHDggHL916xbVqVOHANCaNWtknhseHk5Xr16lPXv2kK2tLTk6OpZqlZiyBuGtW7eoQYMGdPbs2VKdJxETE0MNGzZUKJyio6Np9OjRQgAaGBjQypUr6c2bN1L359VfGGNVldKC8H0xMTF06dIlOnbsGB08eJD8/PwoLCyMsrOzy3rpEk2YMEGuIOzXrx8BoKlTpxZ5b//+/QSAzMzMKDc3t8TrxMbGkqamZrGhKUtZg5CIhOAp7XnvlilNWGVkZNCiRYtIV1eXAJBIJKLJkydTfHy8VLnY2FiysLDgAGSMVVnyBmGZR35YWFjAwsKirJdRirS0NGFgzuTJk4u8P3z4cHzxxRdITEzE+fPn4erqWuy1GjZsiLp16+Lx48dKq68s5TFR3tvbGwkJCViyZAnc3d1lbl9UWFiI/fv3Y+7cuXj+/DmAt4unb9iwAW3atClyTV79hTFWXVT80MMKFBYWhtzcXOjq6sqco6etrY127doBAK5fv17itZ48eYLnz5/D2tpaKXVVpvfXAQWkd4q4cuUKOnbsCA8PDzx//hyNGzeGj48PAgMDZYaghI6ODocgY0zlVesJ9REREQAAS0vLYqc9NGnSBAEBAUJZ4O00BWdnZ7Rs2RIGBga4d+8efv75ZzRs2FBmy1IiJydHWFsTeNsirUokgejq6oqzZ89i3rx5whQHADAwMMDChQsxc+bMSl+yjTHGKkq1DsLk5GQAgKmpabFlJO9JygJAx44d4e3tjTVr1iA/Px+WlpYYOnQovv/+e9SsWbPYa61cuRJLly4tp9orT15eHq5cuYJ79+5JHbe1tUXr1q15nU/GmFqp1kGYnZ0N4O0mwsWRfOm/u1DA999/j++//77U95s3bx6++eYb4c9paWlyPz+9f/9+qe5V2vISKSkpGDp0KP755x8Ab1fNWb9+PV69eiX1DFGehbEZY6w6qNZBKOney83NLbaMpCuzPNYP1dHRKXVrytzcHGKxuMg+jvIQi8UwNzeXu3xMTAz69euHu3fvwsDAALt27cLw4cOF53yurq7CwtizZ8/mhbEZY2qhWgehrG7P98nTfapMlpaWuH//vkL7EZqbm8PS0lKusmFhYejfvz/i4+NRv359nDp1Cq1btwbAC2MzxtRbtQ5CGxsbAG9bQvn5+TIHzDx9+lSqbGWwtLSUO9AUceXKFcybNw+ZmZlwcHDA6dOnYWFhwQtjM8YYqvn0iTZt2kBbWxvZ2dkIDQ0t8n5eXh6Cg4MBAB06dKjo6lWYr7/+GpmZmejTpw8uX76Mhg0b8sLYjDH2/8olCGNjY3HgwAGsWbMGy5Ytk3ovLy+vxGd0ymRkZCQM+Ni1a1eR948cOYK0tDSYmZmhZ8+eFVw75SIibN26FcDbyfITJkzAqVOncO3aNQ5Axhh7V1mWr3n9+jWNGDFCWGBb8nrX2LFjSUNDg27evFmWWxUh7xJrly9f/uBao6tXry7XuknIu7xPecvOzqYxY8YI64R++umndObMGV4YmzGmVpS+1mhaWhrZ2dmRSCQiS0tLmjRpEllYWBQJwvPnz5NIJKL58+creisiehtoZmZmwktHR4cAkFgsljoua4HvH374odjdJ/r370/5+fllqltxKiMIk5KSqEePHgRA2KqKF8ZmjKkjpQfhwoULSSQS0bBhwygrK4uIiLp27VokCAsKCkgsFlOnTp0UvRURvQ1USZiV9IqMjJR5/okTJ6h3795kbGxMYrGYWrVqRRs2bFBaCBJVfBBGRkZSixYtCAAZGhrS/v37eWFsxpjakvc7WEREpEiXaosWLRAVFYUXL17A2NgYANCtWzcEBQWhoKBAqmyrVq2QmJiIZ8+eKXIrlZWWlgZjY2OkpqbCyMhIqfe6efMmBgwYgJcvX6JBgwY4ffo0WrZsiZycHF4YmzGmluT9DlZ4sExUVBSaNWsmhGBJxGKxQvPkmHxOnjyJHj164OXLl2jZsiWuXbuGli1bAuCFsRlj7EMUDkJdXV2kp6fLVTY+Pl6uwGSlt23bNgwaNAhZWVlwdXXFpUuX0LBhw8quFmOMqQyFg9De3h6xsbGIjo4usdytW7cQExMDZ2dnRW/FZCgsLMT333+PadOmobCwEJMmTcLJkyeV3gXLGGPVjcJBOG7cOBQUFGDq1KnIysqSWSY5ORmTJ0+GSCSCh4eHwpWs7nJyclCaR7XZ2dkYM2YMfvrpJwDAsmXLsHPnTmhrayuriowxVm0pHISffvopunXrhnPnzsHR0RFz587Fy5cvAQC7d+/GN998A1tbW4SFhaFv374YNWpUuVW6OomNjUXTpk2FTXI/FIiJiYno27cvvL29oaWlBS8vLyxatIifAzLGmKLKMjQ1LS2NRo0aJUxYF4lERf595MiRlJGRUZbbqCx5hu6GhITIPdfvyZMn1KxZMwJARkZG5O/vr8zqM8aYSlP69Il33blzB8eOHcOdO3eQmpoKAwMD2NnZCTu9qyt5hu6GhobC2dkZN2/eREJCgtQC2EuWLBEWwL5x4wYGDBiA169fw8LCAqdPn4aDg0MFfyLGGFMd8k6fKJfdJxwdHeHo6Fgel1JbIpEIbm5ucHV1FXaEkGyS6+bmhtWrVyM7Oxtt2rTByZMnUb9+/cquMmOMVQvVevcJVSQJxKCgIPj6+uLFixdYunQpsrOz4ezsjMDAQA5BxhgrR+W2H2FycjIyMjJKHOyhzD33qhsiwrlz5xAVFQUAqF27NkJCQuDm5ibVZcoYY6xsytQivH//PkaPHg1TU1OYm5vDysoKjRs3lvlq0qRJedVZLWzevBlr164FAKxYsQLx8fHw9fUFALi7u6Nz587w9/evzCoyxli1oHCL8Pr163BxcUFWVhaICHp6eqhVqxa3UsrJ1KlTcfz4cXz66acYM2YMAAjPEL/99lusX78es2fPxq1btyq3oowxpuIUDsI5c+YgMzMTH3/8MdasWYNmzZqVZ73Unp6eHv755x/hFwsiEgbRSEaVLl++vJJryRhjqk/hrtGbN2/CxMQEPj4+HIJKIhKJQETw8/OTuau8i4tLJdeQMcZUn8JBaGBggKZNm/KyXkpSUgC6ublxFzRjjJUThYOwa9euePLkCfLz88uzPmqPA5AxxiqWwkG4ZMkS5ObmYv78+eVZH7XFAcgYY5VD4cEyjo6OOHPmDDw8PPDPP//A09MT1tbWEIvFxZ7TvXt3RW9X7Y0cORJPnjxBx44d4evry/MEGWOsgpRpQn1+fj6MjY0RFhaGsLCwEsuKRCLuRpWhdu3asLCwQK1atbB161YOQMYYq2AKB6G/vz/69++P/Px86OjooHHjxjyPUAENGzZEREQEatSowT87xhirBAoH4f/+9z/k5eVh2rRpWLFiBe+MXgY6OjqVXQXGGFNbCm/DZGhoCLFYLGzGy4qSdwsQxhhj5U/p2zDp6+vzItqMMcZUnsLTJ1xcXPDgwQNkZmaWZ30YY4yxCqVwEK5YsQK6urr47LPPkJ2dXZ51YowxxiqMwl2jgYGBmDZtGlauXInAwECMHj36g/MIPTw8FL0dY4yxKoaIkJiYiIyMDBgYGMDMzKzcRr8r89rvU3iwjIaGhrAoNAC5KlhQUKDIrVQWD5ZhjFU2ZQRKSkoKvLy8sG3bNjx8+FA4bmtriy+++AITJkyAiYlJpV9b3u9ghYNw4sSJpf5h/v7774rcSmVxEDLG5KFKYeXn54cRI0YgKysLQ4cOxdChQ2Fqaork5GQcPXoUR48ehVgsxuHDh+Hm5lap15b7O5iY0qSmphIASk1NreyqMKYWCgsL6fXr1xQZGUmvX7+mwsLCKn3t5ORk2rBhA9na2hIA4WVra0sbNmyg5ORkha7r6+tLRkZGpKWlRSNHjqTDhw/TuXPn6PDhwzRy5EjS0tIiIyMj8vX1LfV1tbS0qH///hQfHy+zTHx8PPXv35+0tLRKdX1lXFve72AOQiXiIGSsKFUKFGVeW9XCKjk5mYyMjKh///6Ul5dXYtm8vDzq378/GRkZyfXzUda1OQirAA5CpqpUKayUFSjKvLYqhtWGDRtIS0ur2Pq+7/nz56SlpUUbN26stGuXaxBeuHCBLly4QMHBwUWOlealbjgIGXfVvaVqgaLMa6tiWBUWFpKtrS2NHDlSrutKjBgxgmxtbWX+t1lYWEg5OTmUnp5ONjY2NGjQIEpLSxPez8rKoufPnyt0bYlyDUKRSEQaGhrUokWLIsfkfWlqaspzq2qFg1A1qFKgKPPaqhZWqthVR6T8sBoxYgRlZWVRcnIyZWdnS32m0NBQunbtGl28eJHOnTtHp06doi5dulD9+vXpyZMnQtnHjx/TTz/9RD/88AP973//oxkzZhAAcnd3p6lTp1JgYKBQNiwsjNzd3al3797UrVs36tChAzk5OZGDgwPVq1ePAFBCQgIREV2/fp3EYjFpa2tL/bcreS1btky47u3bt2nhwoXFfl5vb2+pa8tSrkHYo0cP6tmzJ3l4eBQ5VpqXulHHIFSlFpCqBYoyr62KYaVKXXVpaWn0+PFjCgsLI0tLS+rRowf5+PjQnj17aMuWLfTs2TOhbGBgIH366afk4eFBI0eOpMGDB1PdunVJLBZT586d6cqVK0JZb29vqlevHtWsWZPEYnGRYDl8+LBUWVnhI3lt3rxZKHvy5Em5y54/f77EsgAoMjKSiIiCg4NLLLd48WLhuo8ePaIff/yx2J/52bNnpa4tCz8jrAKqahByC0j1AkWZ11bFsCprV11WVhalpKTQixcvpD5zdHQ0BQYGUsOGDalbt250+PBh2rt3L+3YsYO2bNlCr169EsqeOHGCPDw86JNPPiE3NzcyMzMjHR0datKkCdWpU4du3rwplF2zZk2JAXDu3Dmh7K+//lpi2ePHjwtl9+3bV2LZvXv3CmVPnz5N9evXJysrK7K1tSVHR0dydnamFi1aEADatWuXUPbff/8lDw8PmjJlCk2bNo0+++wzAkBDhw6l5cuX040bN4SyL168oD179tCBAwfIx8eH/vrrLzpz5gz5+/vTkiVLpFpt2dnZ9PTpU3r27Bm9fPmSkpOTKSoqigCQt7d3qf4uK7xFSETUq1cvmjlzptyVZGULQlUKK1VrAalioKh6WOXm5lJycjI9e/aMHj58SKGhoRQUFET5+flC+Rs3btCBAweoffv2VKdOHdq0aROtXbuWVqxYQUuWLKHMzEyh7LZt2wgAde3alYYNG0YDBw4kd3d36tWrF3Xp0oVevHghlF26dCnVqlWLjIyMSFNTs0hY3L9/Xyi7aNGiEoPl3QBYvXp1iWUDAgKEstu3bydDQ0OqVasWASBra2vq2rUrubu707BhwygkJEQoGxISQsuWLaPVq1fThg0baNu2bfTtt98SAPrll18oLi5OKJuYmEhhYWF07949obW1c+dOSktLo5ycHLm+N+QJFGU8I6yIa5d7EIpEIurWrZv8tWQKBaGqhZWqtYBUMVCUeW3Jl9CwYcMoMTGRnj17RhEREfTvv//S9evX6fz580V+rt7e3mRnZ0empqY0depUGjduHA0ZMoRcXV2pW7duwhfT69evCYDM8JG83h0c4enpWWKwvPvZPTw8SiwbEREhlJ03b16JZW/duiWU3bJlCzVp0kT4f6579+7Ut29f+vjjj2n48OH08OFDoez169fpp59+ol9++YX++OMP+t///kcAyMfHh27fvk0ZGRlFft6Sn8m7XZbyqOywIlLN/745CKuA0gahqoWVKraAqmpXXXp6OiUlJVF8fDxFRUXRo0eP6M6dOxQeHi517cDAQKG7bteuXfTLL7/QunXr6Mcff6SffvpJ6tp2dnZkYGBArq6u1L17d2rXrh05ODiQtbU1NW/enIj++2J2dHQsNig0NTWlviSHDBlSYrBkZWUREVFkZGSR97S0tMjY2Jjq169PTZo0oaSkJOG6P//8M/Xu3Zvatm1LAKhfv340duxY8vT0pM8//1yq7JEjRwgAeXh40JYtW+i3336jPXv20MGDB+no0aNSARsXF0f//vsvPXr0iLZu3So8V8rOzpb55c9hJZsq/v/OQVgFlCYIVTGsVO03xJK+hCRDuVNSUig+Pp6ePn1K0dHRRPTfl9Dp06fp0KFD9Pvvv9Mvv/xCa9eupR9++IEWLFhAP/74o9SX56RJk8jFxYW6dOlCTk5OZGdnR9bW1mRhYSH1/9GHBjBYWFhIfTG3a9eu2LI1a9aU+kx2dnbFlq1RowYR/RdWHTt2FILK0NCQateuTY0aNaLmzZuTs7Mz5ebmCtfdvn07ffzxxwSAZs6cSWvWrKFffvmFvLy8yMfHRygrqfe2bdsoKSmJcnJy5Pq7rOxA4bAq3rvfU8VNbXj+/LnwPeXn5yfXdZV1bQ7CKkDevwRVDKvy+rLIz88XBi68evWKnj17Rk+ePCFra2vh2gUFBXT+/Hny8/OjEydO0JEjR4QBDJs3bxYGD0iuPX36dJo0aRKNGTOGPvnkE+rXrx/17t1bCJF3f9Nv1KgRicVi0tDQKBIWXbp0IaL/vphr165dbLA0b96cgP8GPdjY2BRb1traWri/ZOSb5CUSiUhXV5eMjIyoVq1a1Lp1ayGszp07R5999hl169aNXFxcqH///jRkyBAaNWoUTZo0ib755hupn/XixYsJAP388890+PBhOnHiBPn7+9OVK1coNDSUiP4Lq3379n3wv713VXZYEaneL2ISqhxWkutLeq5GjBhB3t7edPbsWfL29qYRI0YIPVelva4yrs1BWAXI+5dQFcIqLy+PUlNT6cWLFzR48GDhiygzM5NOnz5NPj4+9Mcff9Cvv/5K69atE567zJ49W7hGYmIiubu7U48ePahTp07k7OxMDg4O1KxZM7KysqJvvvlG+AKNjIyUGT7vviSBVVBQUGK5/v37E9F/X866urolln93hJ5k8ML7Lz09PerVqxcR/RdWrq6u1KNHD3J3d6chQ4bQ2LFjacqUKfTVV18Jo+Mkdfbx8aG9e/eSj48PnTp1iv755x+6cuUKBQcHSw3OkNQ5OjqacnNzuauuigQKh1XJkpOTaePGjTLHMmzcuJFSUlIUum55X1spQViaCfQ8oV6+v4SSvoiysrLo7t27FBISQleuXKGAgAA6deoU+fj4UIcOHcjKykr4IoqLi6OFCxfS7Nmzafr06TRlyhQaNmwYASAnJyfy8vISrvv48WNq0qQJ1atXj4yNjYtMbh0wYIDwBSoZ2vyhECJ6G4QllR07dqwQKg8ePJBZRktLSwiydwPLwcGBWrVqRe3ataNu3bpJDWBYtWoVEf0XWN999x2tWLGC1q1bR7/88gvt3r2bDhw4QHv27CkSKBERERQZGUnx8fGUlJREb968KfLlXtmBwmFVPFXrqnv/+qoaVhKFhYWUkJBAkZGRlJCQUO7zhst6baUEYVleGhoapf4Qqk6ev4SSftu/cuVKicHy7pfzrVu3Siw3Z84c4bpPnjwptpxIJKLBgwcLrbbExERycnKirl27kqurKw0ePJjGjBlD48aNIwD09ddfC9fNy8uj33//nQ4dOkTHjx+n06dPk7+/P128eJGuXbtGT58+FULl9evXFB8fT4mJiZSWlkbZ2dlUUFDwwZ9JST4UWKocKBxWJV9fVbrq3qfqYVXVKSUIW7ZsSYGBgQq/1I08fwnvPv95X1hYGJmZmVGDBg3I2tqa7O3tydnZmbp06UKtW7cWworo7UCar776ir777jtatGgR/fjjj7R06VICQJ9//rnUOrHZ2dl05coVCgsLo4cPH1JsbCwlJiYKraHq3AJS1UDhsCqZqnTVFUedw0qZ+BlhFVDWFmFJKjusiFSzBaTKgcJh9WFVvauOVSwOwiqgrM8IS1IVwkpVW0CqHCgcVozJj4OwCqjsUaNE3AIq6dqqGigcVozJh4OwCqgK8wiJuAVUHFUPFA4rxkrGQVgFKLqyjKqFFZFqt4A4UBirnuT9DhYREYEpRVpaGoyNjZGamgojI6MPlvfz88OIESOQlZWFTz75BEOHDoWpqSmSk5Nx9OhR/PnnnxCLxThy5AhcXV1LXZ+UlBT88ccf+OWXX/Dw4UPhuK2tLaZNm4YJEybA2Ni41Nd9FxEhKSkJ6enpMDQ0RM2aNSESicp0zYq4NmOs+pH3O5iDUIlKG4SA6ocVY4xVFRyEVYAiQSjBYcUYU3dBQUGYO3cuVq1ahc6dO5f6fHm/gzXKUkmmPCKRCGZmZrCysoKZmRmHIGNM7WzZsgWXLl3C1q1blXofDkLGGGNVTkJCAo4ePQpbW1v4+PggISFBaffiIGSMMaawoKAgdO/eHUFBQeV6XS8vLwDA8ePHAQB//PFHuV7/XVpKuzJjjLFq793uS0We4wFAXFwcXr58KXXst99+w9ChQ9G8eXN88skn2L59O3r27ClVpk6dOmjQoIGiVRfwYBklKstgGcYYq+oSEhLQoEEDNG7cGJGRkYiLi4O5uXmpr+Pi4oKAgACpY5qamrhw4QK6dOmCy5cvo0ePHigsLCxy3rlz54q9Lg+WYYwxBqDqd196eHhALBbDyMgIixcvxurVqzF37lw4OzsDALp27YrHjx8jJCQEe/fuhbGxMcRiMcaPH18un4NbhErELULGWFUwZswYHDx4EGPGjMH+/fsVuoas7svRo0fD2dkZBw4cwOjRoxEaGoqDBw9KlalTpw7q1auHV69eITY2Fq1bt4a2tjYAYPv27di7dy9iY2MRFxeHgoICqXMjIiLQtGlT4c9eXl6YNm0aGjdujMOHD8POzq7EOsv9Hay0tW1YqZZYY4wxZXj9+jXVqFGDbG1tqUaNGvT69WuFrtOnT58iG3lramrSpUuXqLCwkC5dukQaGhpFyujq6pK2trbw50ePHgnX/N///idVVkNDg8RiMQGgjz/+mB4/fiyUff78OQGg0aNHU2Zmplx1lvc7mLtGGWOsCqjK3ZfPnz+Hs7MzatSoAR0dHXTv3h3t2rWDhYUF+vbti8ePHwvdl59++qnUudnZ2cjLy4OGhgYaNGiA1NRU4b1hw4bh8OHDuHr1KmJjY5GTk4Off/4ZWlpaOHz4MKytrZGeng4AMDU1hZaWFrp37w6xWKzgT0M2HjXKGGNVQGWMvqT/X8EqNzcX2dnZiImJEV7r16+HpaUlgLddmD/99JNwzYsXL0rd49mzZ7CxsUHjxo1hYmICLS0tmJmZ4bvvvkPHjh1hYWGBevXqCV2iEo6OjnB0dJQ6FhISAgcHBxQUFMDT0xN79uyBp6cntmzZAnt7e4SEhCj0sykJPyNUIn5GyBiTh7JHX/78888wNDREnTp1MGjQoCKjL2UJCAhA7969AQD79u3DihUrYGlpifr16+PmzZu4c+cOjh49itatW8PCwgLa2tqIj49H/fr1MXr0aOzcuVOhllubNm1gaGiIxMREREVF4bPPPsP27dvRuHFjmJqaIiMjA2FhYXJdi58RVgH8jJCx6uXKlSvUrVs3unLlSrle9+eff6YaNWrQ/fv3qUaNGrR27Vq5zisoKKD8/Hzhz3PnziUtLS3S1NQkMzMzEolEUs/gAgIC6OnTpxQSEkKTJ08WjpuamlLnzp1p1KhRNGfOHNqyZQtFR0cXe99ffvmFtLS06M2bN0RElJaWRkREb968IS0tLdq2bZtCPwfJ+QDI3t6e7t69S0REd+/eJTs7OwIgdd8Pkfc7mLtGGWNMTpXRfZmZmYmYmBhkZGQgLS0NkZGRwisqKgq+vr5C2aZNmyI/Px8AkJiYCADQ09ODlZUVrKysoKuri8aNG+PixYs4ePAgmjVrhsOHD6NVq1al+gzK6r588+YNnJyc4ODggM2bNwstSjs7O9y4cQNfffUV7t27h+zsbOjq6ip0D1m4a1SJuGuUsepD2d2Xq1atgq6uLi5dugQfHx+5ui8BYNeuXZg0aRIA4N69ezh27Bjq1auHgwcPwt/fH3Fxcahfv75Qvqp1X76vsLAQGhrFj+P80Pvvkvc7mFuEjDEmh3dHX7Zq1Qp//PEHvvnmG7nOzcvLQ2FhIXR0dODh4YErV64gPz8fpqamSExMREFBAb777juh/OrVq+Hi4oJ79+7h888/R2ZmJqytrdGhQwc0btxYeDVp0gQNGzYUzrOzsxPm1uXk5CAwMBA1a9YEAGFLt7KOvszOzkZ4eDjy8/Nhb2+P4OBg2NnZYcqUKRg+fDguX74MLS0thVttHwo5eUOwNDgIGWPVSln3sAMUW/syPz8fOTk5SE9Px+PHjxERESG8oqOjsWvXLkyYMAEeHh7Iy8vDlClT8Pr1awCAWCxG06ZNYW1tjcaNG6NHjx64c+dOqSaPv6+6dV8qlUJPNJlceLAMYxVv9OjRBIDGjBmj8DWKmzweGBhIERERtGbNmiIDUT70WrRokXD9169f09atW6l3794EgOLi4qTur8jk8fe1bt2aunXrRnZ2diQWi2nWrFkkFovJ3t6eunbtSq1bt1b451NQUFCm9ysKD5ZhjKmd9/ew27hxo0LP8Tw8PHD16lWhCzEjIwMxMTFwcXERBqMAwKefforu3btj+vTpyM3NRX5+Ppo3bw4bGxvY2NigadOmwr/Xq1dPOM/c3BzTpk2DSCTCxYsXufuyknEQMsYqXHl0X8pSmud4BQUFiIqKwsOHD/HgwQM8ePAADx8+xLBhw/DVV1+hbdu2GDRoEE6ePCl1np6eHpo2bYqmTZtCU1MTn332GRo3bgxvb2/Y2dlBJBLJXV/uvqwiKqiFqlKOHDlCgwcPJgsLC9LT0yM7Ozv6+eefKTc3t1TX4a5RxmQrj+7LZ8+eUUhIiNSrWbNmNHr0aCIiGjVqFDVr1owuXrxIZ8+eFcoEBweTg4MD6ejoyOzCHDdunHCPlJQUsrGxIQB08OBBiomJEbr9uPuy6pP3O5inT8ggWRJoyJAhqFevHoKCgvDDDz9gxIgRwm+c8uDpE4wVpcxpCBoaGpgxYwZycnJw7do1mUP4e/fujQsXLqCgoAA6Ojpo1qwZmjdvDltbWzRv3hxt2rSRGpiybds2zJgxA+np6dDV1RW6L7Ozs2FoaIjNmzfj888/L3X9JedLui8lA2Lu3buH4cOH4969e9DS0hLuy0qPV5Ypg1evXhU5tnz5cgJAL168kPs63CJkrChFV1GRSEpKokuXLtGCBQtILBaTsbEx7dy5s8SBKq1atSJjY2MSi8Xk5eVF//zzDz19+lRqVZbiTJ48mVq3bk0ZGRk0ceJEAkCenp6UmZlJrVq1oilTpij0c0hKSqL27dvTpEmTirQoMzIyyNPTkzp06EDJyckKXZ9xi7DcnTlzBv369UNoaCjatGkj1zncImTqrix72DVo0ADBwcEIDw8XXnfv3kVcXBwAoHv37ti2bRuGDx+OqKgoGBgYwNDQEPb29rCzs0Pz5s3RvHlzhIaGYvbs2QpPQ1CVyeOsqGrXInz69Cn99ttvNGXKFGrZsiVpamoSAFq+fLlc5586dYr69OlDpqamJBaLqU2bNrRp0ya5+8nnzZtHNWrUKFXrjluETJWVx7qaxU1DuHz5MhFRsXvYubi4EBFR/fr1ZbbwLCwshGeBGRkZNGrUKAJAz58/l7p/WZ/jlffal6xiVbvpExs3bsTGjRsVOnfVqlWYN28eAKBJkyYwMDDA7du3MWPGDPj7++PYsWMl/tZ1//59bNy4EVOnTuWWHVMb5bGupmQagra2NrZs2QI7OzvcuXMHAQEBWL9+PcLDw6XKi0Qi6OnpYfz48QCAnj174uXLl7C3t4eDgwMcHBxgZ2cHY2Nj4Rx9fX10794dPj4+MDU1BVB+0xB49KWaqKBgLrPly5fTgAEDaNmyZXTmzBkaOnSoXC3CoKAgEolEpKGhQQcOHBCO37p1i+rUqUMAaM2aNcWen5CQQLa2tuTo6EgZGRmlqjO3CJmqKuuu5gUFBfTo0SPy9vamb775RhgV6eXlRV27di3SwhOLxaShoUGmpqZ0+/btUtdXWc/xJJ+lLO+zyiPvd7DKBOH7JkyYIFcQ9uvXjwDQ1KlTi7y3f/9+AkBmZmYyp0akp6dT+/btqVGjRkVWfpAHByFTVaUd0PLw4UPas2cPzZgxg7p160aGhoZCyIlEInrx4oXQfblw4ULy8PCgtWvX0tmzZyksLKxKT0NgqqvadY0qIi0tDf7+/gCAyZMnF3l/+PDh+OKLL5CYmIjz58/D1dVVeC8nJwdDhgzB06dPcfnyZanV2xmrTkqzrmZ2djYeP36MBw8eYOrUqbCysgIArFixosjUIh0dHbRs2RJOTk4QiURC9+WCBQuKTEOoyquosOqvWgdhWFgYcnNzoaurCycnpyLva2tro127dggICMD169eFICwoKMDo0aNx7do1/PPPP7C1ta3oqjMml/JYoWXChAkytwXasmULLly4AHNzc0RERMDZ2VmqzPnz53H16lUAQNeuXREZGQknJye0adMGbdq0QfPmzaGtrS2U51VUWFVVrYMwIiICAGBpaQktLdkftUmTJggICBDKAsCXX36JY8eOYfny5SgoKMC1a9eE96ytrVGrVi2Z18rJyUFOTo7w57S0tPL4GIwVqzwHtGhqamLt2rVwdnaGqakp9u7di8WLFxcpLxKJoKGhgY8++kg4NmXKFEyZMqXE+4SEhMDQ0BDt27dHVFQUZs2ahe3bt+PGjRswNTXFzZs3Faq/qakprl69KnPAm76+Pnbv3s3TEFiJqvV/GcnJyQAgjCSTRfKepCwA+Pr6AgAWLVqETp06Sb1OnTpV7LVWrlwJY2Nj4WVhYVEeH4Mxmd5fYDohIUHuc+Pj43H8+HHMnTsXv//+O4C3Iy2/+uorhIeHo3HjxujYsSMsLS0xePBgLFu2DF9//TX09PRgZ2eHf//9F//73//kvp+k+/LSpUsQiUQIDg7GunXrEBwcDCLC5cuXER4ejuzs7FL/HIDqtwg0q1jVukUo+Z+qRo0axZbR0dEB8LZ7RSIqKkqh+82bN09qgd+0tDQOQ6Y0imwUe+nSJYwbNw4xMTFF3tPX10eLFi0wYcIE9O3bF3379kV0dDSAsu9qzt2XrCqr1kEo+R8qNze32DKSrkw9Pb0y309HR0cIVsbKk7wDWnr06IGYmBiEh4fjzp07ePDgAaZMmYIZM2YAAOrVq4eYmBhoaGjA3t4eHTp0QMeOHdGhQwe0aNECv/32G27dugVTU1OIRKJym4/H3ZesKqvWQSir2/N98nSfMlbZihvQsnv3bqSmpkJPTw+PHj1C27Zti5x76dIlIQitra1x/vx5ODs7w9DQsEhZZQ1oAbj7klVd1fq/PBsbGwBATEyM1Gaa73r69KlUWcbKW1BQELp3746goCCFr+Hh4QGxWAwjIyPMmjULa9euRUREBLp06QIdHR3s27dPKKulpQVNTU1oaWlh2rRpWLdunfCeSCRCz549ZYYgID2g5fDhw5g1axa8vb3Rvn17GBoaKjyghbGqrFq3CNu0aQNtbW1kZ2cjNDQU7du3l3o/Ly8PwcHBAIAOHTpURhWZGijLyM7k5GRcunQJt27dgqWlJR48eID169fD0tJSeB6oq6uLuXPnonbt2khISMCaNWsUWmCa5+MxtVUx8/vLn7wry3z00UdyrSyTk5NT7nXklWVYWZYq69+/P4lEoiLLkUlWbXn27JlU+bIuMM3bArHqRt7v4GrdNQoACxYsgEgkws6dO6W2erl9+7bwG/WcOXNKHFnKmKLeHdkJAH/88YfU+0lJSTh+/DhmzZqFXr16obCwUHjPxMQERARbW1t89tlnOHDgAOLi4rB69WpoaWnBzMwMwNtpDwDKbUDLrl27ipwvGdASFBQEExOTUl+bsSqtYnK57C5fvkxmZmbCS0dHR1is993jMTExRc794YcfhN+mmzRpQi1bthS2funfv79cm3MqgluE6uXZs2cUEhIi9WrWrJmwXdCoUaPI2tqa1qxZQ6NGjSIbG5sirb07d+4I13vy5EmRbYWIlLvANGPVSbXbmDcwMBC9evX6YLnIyEhh/cN3nTx5EuvXr0dISAjy8vJgY2MDT09PTJ8+HZqamkqoMW/Mq25cXFxkjuwMCAhAjx49cPnyZXTv3h3v/y+nr68PDw8P9OjRA+7u7lJbDMmizI1iGatOqt3GvKqIW4Sqozw2ofXy8iKxWEyGhoY0btw46tixI9WoUYN8fX2lyjRu3Jj69OlDYrGY9PT0yMvLS+578EaxjMmPd59grBTKMrIzOzsbFy5cQEhICMzNzRETEyM1neHSpUtwc3MD8HYaBBFh2rRpCo3s5BVaGCt/KtM1qoq4a1Q1JCQkoEGDBmjcuDEiIyMRFxcHc3PzEs/JyckRVhG6e/cuHBwchPe0tLRQs2ZNvHr1ChcuXEC3bt0gEokAlH2pMgAfXIGFV2hh7C15v4P5/xam9j40shN4G3wBAQH49ttv0aJFC0ycOFF4z87ODp07d8ann36KY8eOISkpCUuWLIGWlhbat28vLFUGlH1kJ8ArtDBW3rhrlKmV0mxC++LFCwQFBeHy5cu4ceOG1MLsiYmJQstLJBLhypUrUtdU5lJljLHyxV2jSsRdo1VPcSM7L1y4gE6dOiEoKAg9evSQms8nUbduXXz00Ufo168fXFxcSpxPxyM7Gat83DXKmAySNTuNjY2xd+9eXL9+Hbt27cJvv/2GunXromXLlnj8+DFCQkLwySefQFNTE9ra2li6dCni4uKwe/duDBs2rMQQVPbee4yx8sVdo0yteHh4wNnZGR9//DE8PT2hp6cnPL8DgH/++QeDBw/GxYsX4evri+bNm/PITsaqOe4aVSLuGi1/QUFBmDt3LlatWlXqaQ4AcPHiRUycOBGRkZHCsZo1a2LUqFEYM2YMOnbsiFevXvHITsaqAXm/g7lFyFRKaef7xcbGIj09XWjRNWrUCJGRkdDX1xcGrURFRcHQ0BDp6enQ1NTkkZ2MqRn+v5GpjISEBBw9ehS2trbw8fFBQkKCzHKJiYnCbu2WlpaYM2eO8F6jRo3g5+eHV69ewdHREY6OjtDQ0ICnpyeMjIwwadIkFBYW8shOxtQIByFTGSXN98vMzMShQ4cwcOBA1KtXD59//jkuXrwI4O0cwIKCAqGsq6srxGIxb0LLGAPAXaOsiirNfD8A+Pzzz4VNlgGgdevWGDNmDEaNGgULC4si1+dNaBljEhyErEqaMGGCzPl+O3fuxJUrV5CTk4PHjx/D2dlZqkzjxo1x8uTJD47y5JGdjDEJDkJWJXl4eODq1avQ1tbGli1b0KBBA5w+fRrjx49HdHQ0AGD58uXo168f7t27h+nTpyMvLw9LliyRa6qDZBNaWYNWJJvQ8shOxtQDT59QIp4+UTb37t3DoEGDEBUVBZFIhLy8PACAoaEhPvnkE3zxxRd48OCBwjs5MMaqN54+wVRerVq1EBkZKQx0sbe3x5w5czB8+HDo6ekhPj4eHTt2LNN8P8YY434fVmVkZ2fDz89P+HOtWrUwbNgwODo6QlNTE8HBwfDw8EB+fj6A8tnJgTHGOAhZuQsKCkL37t0RFBQkV/kXL15g8eLFsLS0xEcffYSIiAjhvf3796N9+/ZwdHREYWEhz/djjJU77hpl5U7e1V9u376N9evX4+DBg8jNzQUAWFpaIiYmBjY2NgDejhR9d75fVFQUZs2ahe3bt+PGjRswNTXl+X6MsTLhwTJKpI6DZeTZ7T0yMhKTJ0/G+fPnhWOdOnXCrFmzMGTIEGhp/ff7WXZ2NgwNDYX5fpIBMffu3cPw4cNx7949aGlpIT09nac5MMak8DZMrFIUt/rLu79v1a5dG7du3YKmpiZGjRqFa9euISgoCMOHD5cKQeC/+X6TJk3CjRs3hFGhkvl+np6ecHZ25i2NGGMK4xahElX3FqGs1V9Gjx4NZ2dnHDhwAKNHj8aNGzfQpUsX/Pvvv9i1axdEIhHq1KmDO3fuwN7eXuaqL+/jnRwYY4rg6RNM6Ypb/WX37t24du0aXr58iadPn+Lp06cAgLZt2wJ4u0v8uXPn5L4P7+TAGFMmDkKmsPdXf7Gzs8ODBw8we/ZsXLt2TSjXrl07dOvWDbt27UJeXh7Gjx9fibVmjDFp3DWqRNW9axSAMGglKioKM2bMwKpVqwAANWrUwNixY/H1118jLCyMV39hjFU4eb+DOQiVSB2CkIiQlZWFKVOm4NChQ2jfvj3atWuHRYsWoU6dOoiPjy/zbu+MMaYIHjXKlKqwsBB79+5Fu3btUFhYiO7du0NLSwsBAQHYsmWLEHi8+gtjrKrjIGSldv36dXTu3BkeHh4ICQnB5s2bERISAgcHB4hEIl79hTGmUniwDJPb8+fPMXfuXOzduxcAYGBggAULFuDrr79Gp06dePUXxphK4hYh+yAiwsqVK9GsWTMhBCdOnIhHjx5h7ty5AIDw8HBcunQJIpEIwcHBWLduHYKDg0FEuHz5MsLDw3nSO2OsSuIWIfsgkUiE8PBwZGZmomPHjti0aRPatWsnvM+7vTPGVBmPGlWiqjxqNCgoCHPnzsWqVatkLoz977//wtTUVFj55dmzZwgMDMTYsWMhEomKlOfVXxhjVQ2PGmUleneHiHclJCRg2rRpaNOmDWbPni0cb9iwIcaNGyczBAFe/YUxprr420kNJSQk4OjRo7C1tYWPjw8SEhKQl5eHjRs3wsbGBtu2bUNhYSGICHl5eZVdXcYYUyp+RqiG3t0holWrVpg/fz4uXbqEBw8eAABatWqFjRs3okePHpVZTcYYqxAchNWcrB0ifvvtNwwdOhTNmzeHk5MTduzYAQAwMTHBl19+iUGDBqF+/fqVUV3GGKtwPFhGiarCYBkXFxeZO0RcuHABXbp0wblz5+Dq6irzvNLsEMEYY1UNb8PEABTdIaJBgwY4efIkOnXqBADo27cv7t+/j6ysLNy7dw/Tp0/nHSIYY2qFg7Ca8/DwQNu2bTF8+HBMnToVJiYmiI+Ph4GBAZYuXQoAaN68Oby8vHiHCMaYWuJRo2rAzs4Ov/32G4hI2A1i+PDhwvvx8fGYOHEiBg0ahBs3bnAIMsbUCgehGvD19YWbm5uwxNnFixfh4OCA9PR0ALxDBGNMvXEQVnO7d+/GgAEDkJmZifr168PR0RF169blHSIYY+z/8ahRJarsUaMxMTGwsbFBbm4uxo8fj3///RdGRkZITExEVFQUPvvsM2zfvh2NGzeGqakpMjIyEBYWVuH1ZIwxZeBRowyWlpbw8vLCnTt3sHDhQhgZGSE/Px/29vYIDg6GnZ0dpkyZguHDh+Py5cvQ0tLihbEZY2qHW4RKVBktwvT0dLx48QI2NjZSx5OTk+Hu7l5khwgAyMzMFHaI8PX1hYmJSYXUlTHGlEne72AOQiWq6CCMj49H//79kZCQgGvXrhVZHYZ3iGCMqRPefULN3L9/H506dUJYWBiys7OLLKsG8A4RjDEmC3/zVQOXLl1C586dER0dDRsbG1y9ehVt2rSp7GoxxphK4CBUcYcPH4aLiwtSUlLQqVMnBAUFwdraurKrxRhjKoODUIUdOXIEI0eORG5uLoYMGYKAgACYm5tXdrUYY0yl8PQJFda3b1/Y29ujd+/eWL9+PTQ1NSu7SowxpnK4RViFBQUFoXv37ggKChKOvbtjvImJCYKCgrBx40YOQcYYUxAHYRW2ZcsWXLp0CVu3bgUAJCYmolevXtiwYYNQxsjICCKRqJJqyBhjqo/nESpRWeYRJiQkoEGDBmjcuDEiIyMRFBSEsWPH4uHDh6hZsyYiIiJQs2ZNJdWcMcZUH88jVHFeXl4AgOPHj4OI0LNnTzx8+BAWFha4ePEihyBjjJUTHixTBcTFxRWZAP/bb79h6NChePr0KQoLC5GRkQEbGxts3rwZOTk5CA0NRZ06ddCgQYNKqjVjjFUPHIRVwIQJExAQECB1TFNTE0OGDMHAgQNRUFAAAIiIiIC7u7tQxsXFBefOnavQujLGWHXDXaNVgIeHB8RiMYyNjbF3716EhIQgIiICdevWRUFBASZMmICHDx8iJCQEe/fuhbGxMcRiMcaPH1/ZVWeMMZXHg2WUqDSDZe7du4fhw4cjKioK27Ztg4eHBwDgzJkzcHd3h0gkgpeXF6ZNm4bGjRvj8OHDsLOzq4iPwRhjKol3n6gCSjtqNDMzE1OmTMGhQ4fw/Plz1KtXT3gvPj4e9evXx+jRo7Fz506pbZQYY4wVxaNGVZC+vj66d+8OLS0tmJqaAni7vyAAmJqaQktLC927d+cQZIyxcsRBWMWEhITAwcEBBQUF8PT0hJGRESZNmoTCwkLY29sjJCSksqvIGGPVCo8arWJCQkJgaGiI9u3bIyoqCrNmzcL27dtx48YNmJqa4ubNm5VdRcYYq1a4RViFZGdnIzw8HJcuXYJIJEJwcDDWrVuH4OBgEBEuX76M8PBwZGdnV3ZVGWOs2uAWYRXy5s0bODk5wcHBAZs3bxaeBdrZ2eHGjRv46quvcO/ePWRnZ0NXV7eSa8sYY9UDjxpVIkXWGi0sLISGRvEN9Q+9zxhj7C0eNaqiPhRyHIKMMVa++FuVMcaYWuMgZIwxptY4CBljjKm1/2vv3oOiOg82gD8L7C6XLRGkyEUgwSiWVglQQkaiMRUTESNJKR2NbVKLaSqayzjV1sgXL5CItVUZZ9JMwWozRifSxggVTcGgrYQQFSTDGCaoUEwFaYWACCyXfb8/+PZ84LKIK3uB9/nN7MQ9F3ww+55nz9mz57AIiYhIaizCYXz99dd45ZVXEBsbC1dXV6hUKntHIiIiK2ERDuPy5cvIy8uDr68vYmNj7R2HiIisiEU4jHnz5qGpqQkFBQVISEiwdxwiIrIiFuEw+F09IiJ5jJstfl1dHXJycvDSSy8hIiICLi4uUKlUyMzMHNX6hYWFiI+Ph7e3Nzw8PBAVFYW9e/fCYDBYOTkRETmycXOt0ezsbGRnZ1u0blZWFjZu3AgACA0NhU6nQ1VVFV599VUUFxfj6NGj3AskIpLUuNn6+/j4YMmSJdi2bRtOnDiB5OTkUa1XVlaGN954A05OTjh06BCuXLmCqqoqVFRUYMqUKcjPz8euXbusnJ6IiBzVuCnC9PR0FBQU4H/+53+waNEi6HS6Ua2XmZkJIQRWrVqF5cuXK9MjIiKUAszKykJvb69VchMRkWMbN0Voifb2dhQXFwMAUlNTTeanpKTA09MTN2/eRElJia3jERGRA5jQRVhZWYmenh64uroiKirKZL5arUZMTAwAoLy83NbxiIjIAYybk2UsUVtbCwAIDg6Gi8vwv2poaChOnTqlLGv0l7/8BQBQXV095Hl4eDjCw8OtFZmIiGxsQhdha2srAMDLy8vsMsZ5xmWNUlJShn2+efNmbNmyZdifpdfrodfrleft7e33nJmIiGxrQhdhd3c3AECj0ZhdRqvVAgC6urqGTBdC3PPft337dmzduvWe1yMiIvuZ0J8Rurq6AgB6enrMLmPcg3Nzc7vvv2/jxo1oa2tTHteuXbvvn0lERNY1ofcIzR32HGw0h09HS6vVKnuYREQ0PkzoPcLp06cDABoaGtDX1zfsMlevXh2yLBERyWVCF2FkZCTUajW6u7tRUVFhMr+3txfnzp0DAN5uiYhIUhO6CD09PREfHw8A2Ldvn8n8vLw8tLe3Y/LkyZg/f76N0xERkSOY0EUIAJs2bYJKpUJubi4OHz6sTK+qqsK6desAABs2bBjxzFIiIpq4VMKS7wnYQWlpKZKSkpTnHR0d0Ov1cHd3H3LGZ2VlJYKCgoas+9ZbbyE9PR3A/999orq6GgaDAYmJiTh27BicnZ3HPHN7ezseeOABtLW1wdPTc8x/PhERmTfabfC4OWu0t7cXN2/eNJne2dmJzs5O5Xl/f7/JMps2bUJERAR2796NCxcuoKmpCbNmzcLKlSuxdu1aq5QgERGND+Nmj3A84h4hEZH9jHYbPOE/IyQiIhoJi5CIiKTGIiQiIqmxCImISGosQiIikhqLkIiIpMYiJCIiqbEIiYhIaixCIiKSGouQiIikxiIkIiKpsQiJiEhqLEIiIpIai5CIiKTGIiQiIqmxCImISGosQiIikhqLkIiIpMYiJCIiqbEIiYhIaixCIiKSGouQiIikxiIkIiKpsQiJiEhqLEIiIpIai5CIiKTGIiQiIqmxCImISGosQiIikhqLkIiIpMYiJCIiqbEIiYhIaixCIiKSGouQiIikxiIkIiKpsQiJiEhqLEIiIpIai5CIiKTGIiQiIqmxCImISGosQiIikhqLkIiIpMYiJCIiqbEIiYhIaixCIiKSGouQiIikxiIkIiKpsQiJiEhqLEIiIpIai5CIiKTGIiQiIqmxCImISGosQiIikhqLkIiIpMYiJCIiqbEIiYhIaixCIiKSGouQiIikxiIkIiKpsQiJiEhqLEIiIpIai5CIiKTGIiQiIqmxCImISGosQiIikhqLkIiIpMYiJCIiqbEIiYhIaixCIiKSGouQiIikxiIkIiKpsQiJiEhqLEIiIpIai5CIiKTGIiQiIqmxCO9QWFiI+Ph4eHt7w8PDA1FRUdi7dy8MBoO9oxERkRWwCAfJyspCYmIiTp06BS8vLzz88MOoqqrCq6++iueee45lSEQ0AbEI/09ZWRneeOMNODk54dChQ7hy5QqqqqpQUVGBKVOmID8/H7t27bJ3TCIiGmMswv+TmZkJIQRWrVqF5cuXK9MjIiKUAszKykJvb6+9IhIRkRWwCAG0t7ejuLgYAJCammoyPyUlBZ6enrh58yZKSkpsHY+IiKyIRQigsrISPT09cHV1RVRUlMl8tVqNmJgYAEB5ebmt4xERkRWxCAHU1tYCAIKDg+Hi4jLsMqGhoUOWJSKiiWH4rb5kWltbAQBeXl5mlzHOMy47HL1eD71erzxva2sDMHDolYiIbMu47RVCjLgcixBAd3c3AECj0ZhdRqvVAgC6urrMLrN9+3Zs3brVZHpQUNB9JiQiIkvdunULDzzwgNn5LEIArq6uAICenh6zyxj39Nzc3Mwus3HjRqxbt055bjAY0NLSgsmTJ0OlUt1zrvb2dgQFBeHatWvw9PS85/XtZTzmHo+ZAea2Nea2rfvNLYTArVu3EBAQMOJyLEKM7rDnaA6farVaZc/RaNKkSfedz9PTc1y9eI3GY+7xmBlgbltjbtu6n9wj7Qka8WQZANOnTwcANDQ0oK+vb9hlrl69OmRZIiKaGFiEACIjI6FWq9Hd3Y2KigqT+b29vTh37hwAIDY21tbxiIjIiliEGNjtjo+PBwDs27fPZH5eXh7a29sxefJkzJ8/32a5tFotNm/ebHK41dGNx9zjMTPA3LbG3LZlq9wqcbfzSiVRWlqKuXPnQqVS4eDBg8pl1qqqqvD000/jxo0b2LFjBzZs2GDnpERENJZYhIO89dZbSE9PBzDwBXqdTofq6moYDAYkJibi2LFjcHZ2tnNKIiIaSyzCO/ztb3/D7t27ceHCBfT29mL69OlYuXIl1q5dyxIkIpqAWIRERCQ1nixDRERSYxE6CCEEzp49i/Xr1+Oxxx7DpEmToNFoEBAQgOTk5HFx+6f+/n7k5OTgiSeegI+PD1xdXRESEoJnn30Wx44ds0umuro65OTk4KWXXkJERARcXFygUqmQmZl513XLysqQlJSEb3/723Bzc0N4eDgyMjKUS/I5au7BcnNzoVKpoFKpsGrVKiulHWBp5lu3bmHbtm2IjIyETqeDRqNBcHAwVqxYMezXmcaSpeOusrISb775pvJaV6vV8PX1RUJCAo4ePWrVzPeTe7AjR45g0aJFmDJlCrRaLQIDA7Fo0SL86U9/smr2jz76CC+//DKio6Ph7+8PjUaDSZMmYc6cOcjOzh7xCl9WG5OCHEJxcbEAIAAIJycnMWPGDBEZGSl0Op0yPT093d4xzWppaRGPPfaYACBUKpUICwsT0dHRwt/fXwAQycnJdsn12muvKf9+gx8ZGRkjrnfw4EHh7OwsAIjAwEARGRkp1Gq1ACBiYmLE7du3HTL3YM3NzcLb21tZNzU11YqJLct848YNMWPGDOV1P23aNBEREaG87p2dncWhQ4esltmScXf58uUhv99DDz0koqOjhZeXlzLtxRdfFP39/Q6V26i7u1ssXbpUWS40NFTExMSIoKAg4eTkJKKjo62WWwgh4uLiBACh1WrFQw89JL7//e+LwMBAJU90dLRobW01Wc+aY5JF6CCKiorEww8/LN555x3R0tKiTNfr9WLjxo3Ki6SgoMCOKYfX398vHn/8cQFA/PCHPxTXrl0bMv/atWvizJkzdsmWkZEhlixZIrZt2yZOnDghkpOT77pxrqurE1qtVgAQv/3tb4XBYBBCCFFfXy/CwsIEALFmzRqHy32nFStWCCcnJ5GYmGiTIrQkc2pqqgAgwsLCxJdffqlM7+joEL/4xS8EAOHp6Sna2tqsktmScVdbWyv8/f3Fjh07xPXr15Xp/f39Yu/evUKlUgkAYu/evVbJbGluo+XLlwsAYt68eaKmpmbIvObmZvHxxx9bLbcQQuzfv1+UlJSInp6eIdPLysrE1KlTBQCRlpY2ZJ61xySL0EG0tbWJ3t5es/MTEhIEALF06VIbphqdP/zhDwKAePLJJ636LngsvPjii3fdOKelpQkA4qmnnjKZV1paKgAItVotmpqarBl1iNHkHqyoqEgAEKtXrxabN2+2SRHeaTSZ/fz8BACRn59vMq+3t1f4+PgIAKKwsNAqGS0Zd11dXSPuffzyl78UAMTs2bPHNOtglm4vTpw4IQCImTNnis7OTqvls9SRI0cEABEQEDBkurXHJD8jdBCenp5mbwoMAAsXLgQAfPXVV7aKNGrZ2dkAgIyMDDg5je+XlBBC+YwnNTXVZP6cOXMwc+ZM9Pb22u1zz7vp7u7G6tWr4evri7ffftvecUZkvK2Z8cbXg7m4uCAkJAQAzF4D+H5ZMu5cXV3h7u5udp2nnnrKZJ2xZun2Ys+ePQCA9PT0Ee+kYy8zZ84EAHR2dirTbDEmx/dWSyLGD4Md7cVbW1uLmpoaeHt7Y86cOTh27Bh+8pOfYMGCBVi2bBlyc3OH3KzY0TU0NKCxsREAEBcXN+wyxunl5eU2y3UvMjMzcfnyZezcuXNM7n5iTbNnzwYAfPrppybzWlpaUFNTAxcXFzzyyCM2TjbAknHnCGN1uAxdXV04deoUVCoVEhMTcfr0aaSmpmLBggVITk7Gnj17cOvWLXtFBjBwMgwAREVFKdNsMSZ5G6ZxQAiBvLw8AOZfCPZy4cIFAAPv5H7605/i/fffHzL/gw8+wO9//3ucPHlSeXfvyGprawEMXOPQ3D3MjHsvxmUdyZdffomdO3di7ty5eOGFF+wd5662bNmCRYsWYf369XBxccHixYuh0+lw8eJFrF+/Hrdv30Z6erpdbm5t6bg7cuTIPa8zlszlrqqqQl9fHwIDA7Fjxw5kZWUNWe/DDz/Ezp07cfz4cZu+8ejv70djYyPy8/Pxm9/8Bh4eHti+fbsy3xZjknuE40BOTg4qKyuh0Wjw+uuv2zvOEMZ3aufOncP777+PVatWob6+Ht3d3SguLkZoaChqamqQnJwMg8Fg57R3Z7zv5KRJk8zeTHk096+0ByEEXn75ZRgMBrzzzjv2jjMqP/jBD1BUVITZs2fj5z//Ofz8/KDT6fD444+jsbERBw8eREZGhl2yWTLu/v73v+Ojjz4CAKxfv9564UZgLrdxrDY3NyMrKwvPPPMMampqoNfr8fnnnyMqKgrXr19HUlISOjo6rJ5zz549UKlUcHFxQVBQENasWYMFCxbgs88+w6OPPqosZ4sxySJ0cBUVFXjttdcADBzymjZtmp0TDXX79m0AA7eqmjt3LnJychASEgKtVosFCxbgww8/hEqlwoULF3D8+HE7p7074yEljUZjdhnjlfCNn285in379uGf//wnXn/9dXzve9+zd5xRq6urQ3NzM1QqFUJCQjBr1iy4ubmhvr4eubm5qK+vt3kmS8ZdQ0MDVqxYAQBIS0vDvHnzrJpxOCPlHjxWQ0ND8de//hVhYWHQaDSIiYnB8ePH4e7ujoaGBuzfv9/qWQMDAxEXF4dHH30UU6ZMAQCUlJTg8OHD6O/vV5azxZhkETqwuro6LFmyBN3d3Xj++efxq1/9yt6RTLi6uip/Ng7AwSIiIvDkk08CAE6ePGmzXJYy/j4jfanX+JmnI31e+5///Ae//vWvMXXqVGzevNnecUZt+/btWLlyJVQqFS5evIj6+np88cUXaG5uRmpqKk6fPo24uDi0tbXZLJMl466lpQUJCQn473//i/nz52PXrl02SDrU3XIPHqtpaWlQq9VD5vv5+WHZsmUAbDNWU1JScPbsWZSXl6OpqQmfffYZHnzwQbz99ttYu3atSW5rjkkWoYNqamrCwoUL0djYiMTERBw4cMDsYQF7Mh6SAP7/jK87fec73wEAu7yzv1fG3+ebb76BMHMZXuPhl8G/u71t2LABLS0t2L17N3Q6nb3jjEpzczO2bdsGADhw4IBy4gwA6HQ6vPvuuwgPD8f169dtdqjXknHX0dGBxYsX49KlS4iOjkZ+fr7N7/s3mtyOPlZjY2NRWFgIrVaLP/7xj/jXv/4FwDZjkkXogFpaWrBw4UJcuXIFTzzxBPLy8kzevTmKsLAw5c/mBr9x+uDDHY5q+vTpAAbeYV6/fn3YZa5evTpkWUdQWVkJAFi7di38/PyGPH73u98BAA4dOqRMcwTnz59Hd3c3dDrdkM+EjFxcXJQbYZ8/f97qeSwZd3q9HklJSSgvL0d4eDhOnjyJb33rW1bPOthoc4+HsRoQEIBHHnkEBoMBVVVVAGwzJlmEDsb47rK6uhoxMTEoKChwqENwd4qMjFQOXRhfjHcyTg8MDLRZLksFBwcrRVFaWjrsMsbpsbGxNss1Wjdu3DB5GD8b6urqUqY5gtGcqm/cA7D29V0tGXd9fX348Y9/jE8++QShoaEoKiqCj4+PVXPe6V5yT506VTn71pHHqvE7o8b/2mJMsggdyOB3l9/97nft8u7yXnl4eGDx4sUAgD//+c8m85uamvDxxx8DGDhD0NGpVCo899xzAAZOPrnTp59+ipqaGqjVaixdutTW8cy6ePEixMCVokwexs8MU1NTlWmOwPjuvaOjA59//rnJ/L6+Ppw5cwYAMGPGDKvlsGTcCSHws5/9DPn5+QgICEBxcbHZU/utxZLcKSkpAID33nvPZF53dzc++OADAPYbq/X19cqeYEREBAAbjUmLrkdDY66vr088++yzAoCYNm3akGsYOrqLFy8KZ2dn4eTkJA4cOKBMb21tFU8//bRyYV+9Xm/HlANGc9mvq1evCo1GM+J1DVevXm2ryEKIe7/E2mCOeok1g8EgwsPDlUt+VVVVKfPa29uV65ACEOfPn7dKRkvH3SuvvCIACB8fH3Hp0iWrZBuJpbkbGxuVC3NnZmYql0Ts7OxU/n95eXmJ5uZmq+Q+f/68ePPNN8WVK1dM5p04cULMnDlTABCLFy8eMs/aY5I35nUQhw8fxvPPPw9g4J2yr6/vsMv5+/srX5Z1JO+++y7S0tIghEBwcDB8fX1x6dIldHZ2wsfHB0VFRXa5OkhpaSmSkpKU5x0dHdDr9XB3dx9yCKmysnLIl7bfe+89rFy5EgaDAYGBgfD19UV1dTV6e3sRHR2NM2fOwMPDw+FyD2fLli3YunUrUlNTkZub61CZKyoqEB8fj9bWVuXrE56enqitrVVOhc/MzMSmTZusktmScVdWVoY5c+YAAIKCghAcHGz25589e3aMEw+4n+1FQUEBfvSjH6GnpwdTpkxBcHAwvvrqK7S1tcHd3R1Hjx5VLhM31k6fPq2cRe7n54epU6eip6cHDQ0N+OabbwAAMTExKCwsNDnMbNUxaXGF0pjav3//sLewufMREhJi76hm/eMf/xDPPPOM8PHxERqNRjz44INizZo14uuvv7ZbppKSklH9u9bV1ZmsW1paKpYsWSK8vb2FVqsVYWFhYsuWLaKrq8uhc9/JVnuElmb+97//LdatWyfCw8OFm5ubUKvVIiAgQCQnJ4tPPvnEqpktGXej/T2tuXm93+3FF198IZYtWyb8/PyUf+8XXnhhyB1ArKGlpUVkZ2eLpUuXimnTpgmdTic0Go3w9/cXCQkJYv/+/SNeTNxaY5J7hEREJDWeLENERFJjERIRkdRYhEREJDUWIRERSY1FSEREUmMREhGR1FiEREQkNRYhERFJjUVIRERSYxESEZHUWIRERCQ1FiGR5FQq1T0/jHeOJ5oIXOwdgIjsKy4uzmRaW1sbqqurzc6fNWuW1XMR2QrvPkFEJgbfN46bCJroeGiUiIikxiIkIiKpsQiJiEhqLEIiIpIai5CIiKTGIiQiIqmxCImISGosQiIikhqLkIiIpMYiJCIiqbEIiYhIaixCIiKSGouQiIikxiIkIiKp8TZMREQkNe4REhGR1FiEREQkNRYhERFJjUVIRERSYxESEZHUWIRERCQ1FiEREUmNRUhERFJjERIRkdRYhEREJDUWIRERSY1FSEREUmMREhGR1P4XfKZrSoak4IEAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 450x650 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "T 30\n",
      "filename Email_result/olak_5_30_10.txt\n",
      "T 30\n",
      "filename Email_result/greedy_5_30_10.txt\n",
      "T 30\n",
      "filename Email_result/incavt_5_30_10.txt\n",
      "T 30\n",
      "filename Email_result/olak_10_30_10.txt\n",
      "T 30\n",
      "filename Email_result/greedy_10_30_10.txt\n",
      "T 30\n",
      "filename Email_result/incavt_10_30_10.txt\n",
      "T 30\n",
      "filename Email_result/olak_15_30_10.txt\n",
      "T 30\n",
      "filename Email_result/greedy_15_30_10.txt\n",
      "T 30\n",
      "filename Email_result/incavt_15_30_10.txt\n",
      "T 30\n",
      "filename Email_result/olak_20_30_10.txt\n",
      "T 30\n",
      "filename Email_result/greedy_20_30_10.txt\n",
      "T 30\n",
      "filename Email_result/incavt_20_30_10.txt\n",
      "raw\n",
      "[[1504.72440463  150.87919262   44.17213569  417.20674825]\n",
      " [2499.93660779  272.36033653   62.15370401  526.13591194]\n",
      " [3319.71075987  390.16638029   84.11876904  542.08852363]\n",
      " [4177.26511562  502.90697679  108.7886763   527.43655396]]\n",
      "log 10 \n",
      "[[3.17745696 2.17862935 1.6451484  2.62035132]\n",
      " [3.397929   2.43514386 1.79346702 2.72109795]\n",
      " [3.52110025 2.59124984 1.92489291 2.73407021]\n",
      " [3.62089204 2.70148766 2.03658369 2.72217023]]\n",
      "times to incavt\n",
      "[[34.06501363  3.41570971  1.          9.44502098]\n",
      " [40.22184434  4.38204514  1.          8.46507735]\n",
      " [39.46456656  4.63827972  1.          6.44432307]\n",
      " [38.39797723  4.6227879   1.          4.84826704]]\n",
      "average times\n",
      "[38.03735044  4.26470562  1.          7.30067211]\n",
      "(4, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZAAAAImCAYAAAB9xNw5AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAA9hAAAPYQGoP6dpAAB8M0lEQVR4nO3dd1xT1/8/8FfCDnsoypKhorjFVbVOFAd1Ia66qKNfR7XtR9u66h6t1dbVftzVunBvxYWtKIqCUlFcCIIIKjOETTi/P/jlfohJMFxGCLyfj0ceJfeee+9JTPPKuefecwSMMQZCCCGkjISargAhhBDtRAFCCCGEFwoQQgghvFCAEEII4YUChBBCCC8UIIQQQnihACGEEMILBYgSPXr0gEAgUPpYs2aNpqtHCCHVgoBuJFT0+PFjiMViuWV//fUXfv/9d0RERKBly5YaqhkhhFQfFCBq6tChA3Jzc/Hvv/9quiqEEFIt0CksNTx//hx3797F2LFjNV0VQgipNrQmQGJiYrB9+3ZMmTIFrVq1gq6uLgQCAVasWKHW9ufPn4eXlxesrKxgbGyMtm3bYtOmTSgqKvrotvv27YNQKMSYMWPK+zIIIaTG0NV0BdS1YcMGbNiwgde2a9aswbx58wAArq6uMDExQUREBGbNmoUrV67gxIkTEApVZ+mBAwfQvXt3ODg48Do+IYTURFrTArGxsYGPjw+WLVuGCxcuwNfXV63tQkJCMH/+fAiFQhw4cADR0dGIiIhAeHg4bG1tcfr0aaxfv17l9rdv38aLFy/o9BUhhHyIaakJEyYwAGz58uWllhswYAADwKZOnaqwbv/+/QwAs7a2Zvn5+Uq3nzFjBjM0NGQZGRkVUm9CCKkptKYFwodYLMaVK1cAAJMmTVJY7+fnBzMzM6SkpCAoKEhhfWFhIQ4fPozPPvsMZmZmlV5fQgjRJjU6QO7fv4/8/HwYGhqibdu2Cuv19PTQvn17AMCdO3cU1gcGBuL9+/d0+ooQQpSo0QHy/PlzAICTkxN0dZVfL+Dq6ipXtqR9+/bB2toa/fv3r7xKEkKIltKaq7D4SEtLAwBYWlqqLCNbJysrI5FIcPr0aUyYMAF6enpqHS8vLw95eXnc86KiIqSmpsLa2hoCgaCs1SeEEI1gjCEzMxN2dnalXqFaowMkNzcXAKCvr6+yjIGBAQAgJydHbrmJiQmysrLKdLzVq1dj6dKlZawlIYRUT/Hx8aXevlCjA8TQ0BAAkJ+fr7KMrMVgZGRU7uPNmzcP3377Lfc8IyMDTk5OiI+Pp054QojWEIvFcHR0hKmpaanlanSAqDo9VZI6p7nUZWBgwLVoSjIzM6MAIYRonY+deq/RneiNGjUCAMTFxaGwsFBpmZcvX8qVJYQQop4aHSBt2rSBnp4ecnNzER4errC+oKAAd+/eBQB07NixqqtHCCFarUYHiJmZGby8vAAAO3fuVFh/5MgRiMViWFtbo0ePHlVcO0II0W41OkAAYMGCBRAIBNixYwcOHjzILY+IiOA6vL/77rtSr9QihBCiSGsmlLp58yYGDx7MPZdIJMjLy4NIJJK7gur+/ftwdHSU23blypVYuHAhgP+NxhsZGYmioiIMHDgQp06dgo6OToXXWSwWw9zcHBkZGdSJTgjRGup+d2nNVVgFBQVISUlRWJ6dnY3s7GzuuVQqVSizYMECtGrVCr/++ivCwsKQlJSEFi1awN/fHzNnzqyU8CCEkJpOa1og2ohaIIQQbaTud1eN7wMhhBBSOShACCGE8EIBQgghhBcKEEIIIbxQgBBCCOGFAoQQQggvFCCEEEJ4oQAhhBDCCwUIIYQQXihACCGE8EIBQgghhBcKEKK1zpw5g5EjR8LJyQmGhoawsrKCp6cnFi1ahLdv3yrd5s8//4RAIICzszPv43711VcQCAQQCAS4fPlyqWXVOd6ePXugo6MDgUCAn3/+mXe9CKlqWjMaLym/uLg4JCcnl3k7GxsbODk5VUKN+MnIyMDIkSMRGBgIAKhTpw5atGgBsViM+/fvIzw8HBs2bMCOHTswYsSICj12QUEBDh06xD3/66+/0KdPH97727VrF6ZMmYKioiKsW7eOm6OGEK3ASKXJyMhgAFhGRoamq8JevXrFRCIRA1Dmh0gkYq9evdL0S2CMMZaXl8fat2/PADBnZ2d2/vx5VlRUxK2Pi4tjo0aNYgCYUChkR48eldt+9+7dDABr0KABr+OfPn2aAWAWFhYMADM2NmYSiURl+dKOt337diYQCBgAtmHDBl71IaQyqPvdRS2QWiI5ORnZ2dnYt28fmjZtqvZ2UVFRGDt2LJKTk6tFK2Tx4sW4e/cu6tevjxs3bsDBwUFuvaOjIw4ePAgjIyPs3r0bkydPRteuXWFra1shx//rr78AADNmzMDJkyfx6NEjnDhxAmPHji3TfrZu3Ypp06YBALZs2YLp06dXSP0IqUoUILVM06ZN0bZtW01Xg5f09HRs3rwZAPDLL78ohEdJGzZswJkzZ5CcnIzNmzdj+fLl5T5+RkYGzpw5AwAYM2YMRCIRFixYgL/++qtMAfLHH39gxowZ3N9ffvlluetGiCZQJzrRGufPn4dEIoGNjQ38/PxKLWtqaorPP/8cAHD48OEKOf7hw4eRm5uLVq1awcPDA2PGjIFAIMDVq1eRmJio1j42b97MtTa2b99O4UG0GgUI0Rq3bt0CAHTu3Bl6enofLd+tWzcAwLNnz5ROh1xWstNXsmBydnZG586dIZVKceDAgY9uv3HjRnz11VcQCoXYtWsXJk2aVO46EaJJFCBaJisrC1lZWWAlZiLOz89HVlYW8vLylJYtKirilhUWFiIrKwu5ubkfLVtQUICcnByFOmRnZyMrK0tu/nnZfpWVrygJCQkAADc3N7XKlywn25av2NhYBAcHQyAQYNSoUdzyMWPGAPhfuKiSkJCA2bNnQyAQYM+ePZg4cWK56kNIdUABomVMTExgYmIidznu2rVrYWJigpkzZ8qVrVu3LkxMTBAXF8ctCwgIgImJicKvX2dnZ5iYmCAqKopb9ueff6Jr164KdfDw8ICJiQnCw8MV9jto0KByv0ZVMjMzAQDGxsZqlS9ZTrYtX/v27QNjDJ9++ikcHR255SNGjICenh4iIiLw8OFDldvLAp8xhtevX5erLoRUFxQgRGuYmpoCKG4tqaNkOdm2fO3btw/A/1ocMjY2Nujbty+A0lshDg4OWLVqFQBg3rx52LJlS7nqQ0i1UAWXFNdalXEfiEQiYRKJRO7eh7y8PCaRSFhubq7SslKplIWFhTEA7M6dO0wikbCcnByVZWXy8/NZcHAwA8DCwsK45VlZWUwikbDCwkJuWUFBAZNIJCw7O7vCXuuHZsyYwQCwQYMGqVX+2LFj3L0sycnJjDF+94HcuXOHAWB6enosJSVFYf2BAwcYAGZvby/3/ik73rx58xgAJhAI2O7du9WuAyFVSd3vLmqBaBljY2MYGxtDIBBwy/T19WFsbAwDAwOlZYXC//0z6+rqwtjYGIaGhh8tq6enByMjI4U6iEQiGBsbQ0dHR2G/yspXlM6dOwMo7kwvLCz8aPl//vkHANCoUSNYW1vzPu7evXsBFPcJWVtbc8OYyB6yVklCQgKuXbtW6r5WrVqFr776CowxTJ48GUePHuVdL0I0jQKEaI0BAwbA2NgYycnJOHLkSKllMzMzsX//fgDAyJEjeR+zoKAAAQEBAABra2vY2toqfZiYmAD4eGc6UHyPir+/P6RSKcaMGYPz58/zrh8hmkQBQrSGhYUFdwPef/7zn1I7o2fPno3k5GSYm5tz2/Bx4cIFJCcnw9jYGLGxsUhKSlL6OHbsGADg+PHjyM7OLnWfAoGAG6eroKAAvr6+CAoK4l1HQjSFAoRolWXLlqFt27ZITExEt27dcPHiRblLml+/fo0xY8Zg9+7dEAgE2LZtG+rVq8f7eLIWxdChQ7lWhjK9e/dG/fr1IZFIcOLEiY/uVygUYt++ffDx8UFubi4GDRqE27dv864nIZpAQ5nUMiUv062M8pXNwMAAV69ehZ+fH65cuYL+/fujTp06aNCgATIzM/Hs2TMwxmBiYoJt27apHI03Pj4eNjY2Ko8zYMAAbNy4kRu6ZNy4caXWS0dHB6NGjcKvv/6Kv/76i7vZsDR6eno4cuQIBg4ciGvXrmHAgAEICgpCq1atProtIdVCVfTo11Y0Gm/lOnnyJBs+fDhzcHBg+vr6zNzcnLVu3ZrNnz+fJSYmKt1GdlXUxx6DBw9m27ZtYwBYvXr15K44U0V2pZuOjg53fHWu+pJIJOyTTz5hAFjdunVZVFQUr/eDkIqi7neXgLES7X9SocRiMczNzZGRkQEzMzNNV6fGzAdCCKlc6n530SmsWsTJyYmCgBBSYagTnRBCCC8UIIQQQnihACGEEMILBQghhBBeKEAIIYTwQgFCCCGEFwoQQgghvFCAEEII4YUChBBCCC8UIIQQQnihACGEEMILBQghhBBeKEAIIYTwQgFCCCGEFwoQQqqxiRMnQiAQ4M8//9R0VQhRQAFCtFZoaChmzJiB5s2bw9LSEnp6erCxsUHnzp3x3XffISwsTNNVJKRGowmlapG8vDzo6+tDIBBouirlkp2djcmTJ+PgwYMAiucWd3Nzg5mZGVJTUxEaGoqQkBCsXbsW/fv3x/nz5zVcY0JqJmqB1BLx8fFo2LAhOnfujMDAQGjrTMYFBQXw9vbGwYMHUb9+fezatQtpaWmIiorCnTt38Pz5cyQnJ+PPP/+Eh4cHrl27pukqE1JjUYDUEu/fv8fr16/x/v179OvXT2uDZMmSJQgODoadnR3u3LkDf39/GBsby5WxsLDAhAkTEBERgUWLFmmopoTUfBQgtUxAQAAuXrwIAFoXJOnp6di4cSMAYOPGjXB0dCy1vK6uLhYsWCC3rEePHhAIBLh+/ToePHiA4cOHw9bWFkKhUK6jurCwEP/973/RtWtXWFhYwNDQEE2aNMHChQshFotVHvP169eYNWsWGjduDCMjI1hYWKBnz544evSoym2ysrIwb948uLi4wNDQEM7OzvjPf/4DiUSitHynTp0gEAhw7Ngxlfv85ZdfIBAI4Ofnp7IMIeXGSKXJyMhgAFhGRoamq8LCwsIYABYWFsYYY6yoqIhdvHiRderUiQFgnTp1YhcvXmRFRUUarqlq+/fvZwBYvXr1WGFhIa99dO/enQFgS5cuZQYGBszExIR5enoyV1dXtnv3bsZY8b9bt27dGAAmFApZgwYNWPPmzZm+vj4DwJo2bcrevn2rsO/r168zc3NzBoAZGRmxFi1aMEdHRwaAAWD/+c9/FLaRSCSsQ4cODAATCASsefPmzMPDgwkEAta2bVs2atQoBoCrG2OMbd26lQFgn332mcrX2bx5cwaAnT17ltf7RGo3db+7KEAqUXUOEBltCpIZM2YwAGzo0KG89yELEB0dHTZ16lSWlZXFrcvOzmaMMe5Lu3fv3iw6Oppbn5qayoYNG8YAsOHDh8vtNyEhgVlZWTGBQMBWrVrFcnNzuXU3b95k9vb2DAA7c+aM3HbffPMNA8AaNGjAIiMjueUPHjxg9vb2TE9PTyFAMjIymEgkYrq6ukqDTPZvXZ6gJbUbBUg1UJEBUlRUxCQSCe9HcHAwA8CCg4OVrs/MzGQnT57kfg136NCBnTx5kmVmZpbruBKJpMLCaMiQIQwA++abb3jvQxYgrVq1YlKpVGF9REQE94UuFosV1mdlZTFHR0cmEAhYbGwst/zbb78ttW5nzpxhAFivXr24ZWKxmIlEIgaAnTt3TmGb48ePc62XkgHCGGPjxo1jANivv/6qsN2sWbMYADZnzhxVbwMhpaIAqQYqMkAkEgn3ZaJtD4lEUgHvJmO9e/dmANjChQuVrj948KDS45f88pUFyNq1a5XuY8mSJQwAmzt3rsp6+Pv7MwDsr7/+4pY5OzszAOzRo0dKtykoKGD6+vrM0NCQFRQUMMYYO3fuHBdWykJWKpVyLZcPAyQoKIgBYK1bt5Zbnp+fz+rUqcMAyLVoCCkLdb+76D4QojVMTU0BFHc6K1OnTh106dKFex4ZGYmMjAylZZs2bap0+cOHDwEAJ06cwK1bt5SWefXqFQAgISEBACCRSBAbGwsAmDp1aqmvITc3FykpKbC1tcWzZ88AAE2aNFF6b45QKETjxo2545TUvXt3uLm54cGDB/j333/RsmVLAMD58+fx/v17tGvXDs2aNSu1LoSUFwWIlhCJRCqvylHHgwcP0LVrVwQHB6N169YqyzHGcPXqVaxatQqhoaHo0KEDFi1ahJ49e/I+tkgk4r1tSfb29gDAfVl/qHfv3ujduzf33MvLC1evXlVa9sNLf2VkgfPixQu8ePGi1Prk5OTIbQMAN2/eLHWbktvJ/j3r1Kmjsqytra3S5QKBABMnTsSiRYuwZ88erFu3DgCwZ88eAMVDoBBS2ShAtIRAIFD5pacOIyMj7r/K9sMYw6VLl7BkyRLcvn0bnTp1wsWLF9G3b99qc+f6J598gi1btuDWrVuQSqXQ0dGp8GOYmJgAALZv347JkyeXaRsAyM/Ph56eXpm2e//+vcoy7969U7lu4sSJWLx4Mfbv34+ffvoJGRkZOHfuHPT19TF69Gi16kBIedB9ILUcYwyBgYHo3Lkz+vXrBwC4ePEibt26BW9v72oTHgAwYMAAmJiY4O3btzhx4kSlHMPDwwNA8ekvdZmbm8POzg4A8OjRI7W3a9y4MQDg6dOnSu/DKSoqwtOnT1Vu7+DggD59+uDt27e4ePEiDhw4gPz8fAwaNAhWVlZq14MQvihAailtCg4ZS0tLzJw5EwAwe/ZsxMXFVfgxhg4dCgDYt28fUlJS1N5u2LBhAIDffvtN7W26du0KkUiE2NhYBAYGKqw/ffq00v6Pkr744gsAxaeu6PQVqXKV359fe1XH+0Du3bunNfd9KJOXl8c++eQT7j6HnTt3sszMTLky+fn57MiRI8zBwUHlVVhBQUEqjzFixAgGgLVp04aFh4fLrSssLGRBQUFszJgxcvd6xMfHMysrK+5S3rS0NLntUlJS2M6dO9ny5cvlls+ePZsBYC4uLuzx48fc8oiICObo6Kj0PpAP3w9ra2umq6tL936QCkOX8VYD1TFA3NzctDI4SpJIJNyXPACmp6fHmjRpwjp06MDc3Ny4eysAsL59+8rdr6FOgGRmZrI+ffpw+3BycmIdO3ZkLVq0YEZGRtzynJwcue2Cg4OZjY0NV6cWLVqwjh07MldXVyYQCBgANnLkSIVjeXp6cneit2jRgjVv3rzUO9E/9NVXX3F1ons/SEVQ97uLTmHVEnXr1oWjoyPq1KlT7U9VfYyxsTECAgJw+/Zt/N///R8aNWqExMREhIeHIz09HS1atMB//vMfhIWFITAwEA0aNCjT/k1MTHDx4kXs378f3t7eyM7ORnh4OJKTk9GyZUt8//33CA0NhaGhodx2Xbp0wePHj7FgwQJ4eHggJiYG//77L4RCIfr164fff/8dGzZsUDjW9evX8f3338PJyQlPnz5FZmYmvvnmG/z9998wMDD4aH39/f25v+n0FalKAsa0YBQ9LSUWi2Fubo6MjAyYmZlpujo1Zj4QIu/ixYvo378/2rVrh7t372q6OqQGUPe7iy7jrUXU+TVLtM/OnTsByLdECKkKdAqLEC12584dnDhxAmZmZvj88881XR1Sy1ALhBAtNGrUKMTGxiI8PBxSqRQ//PADzM3NNV0tUstQgBCihW7fvo24uDg4ODhg8uTJ+P777zVdJVILUYAQooVUjQdGSFWiPhBCCCG8UIAQQgjhhQJEievXr0MgECg82rVrp+mqEUJItUF9IKXYsWOH3KQ8JYftJoSQ2o4CpBTNmjVDp06dNF0NQgiplugUFiGEEF60JkBiYmKwfft2TJkyBa1atYKuri4EAgFWrFih1vbnz5+Hl5cXrKysYGxsjLZt22LTpk0oKipSuc3gwYOho6ODevXq4csvv0RaWlpFvRxCCNF6WnMKa8OGDQojmaprzZo1mDdvHgDA1dUVJiYmiIiIwKxZs3DlyhWcOHECQuH/stTc3Bxz5sxB9+7dYWJigpCQEKxevRqhoaEIDQ1Ve8pSQgipybQmQGxsbODj44MOHTqgffv22LFjB44dO/bR7UJCQjB//nwIhULs27ePmys6IiIC3t7eOH36NNavX485c+Zw27Rp0wZt2rThnvfo0QPNmzfHoEGDcPToUZpvmhBCoEWnsBYuXIgzZ85g0aJF6Nevn9pXRK1YsQKMMUyePFnui79Vq1ZYv349gOIWSkFBQan78fHxgbGxMe7du8f/RRBCSA2iNQHCh1gsxpUrVwAAkyZNUljv5+cHMzMzpKSkICgoSK190lwahBBSrEYHyP3795Gfnw9DQ0O0bdtWYb2enh7at28PoHhY7NKcPn0aWVlZXHmiGc7OzhAIBPjzzz81XRW8ffsWenp6EAgE6NKli8J6sVgMkUgEgUCAy5cvq7XPli1bQiAQYO3atUpvZv3Yg2YkJFVJa/pA+Hj+/DkAwMnJCbq6yl+qq6srrl69ypUFgLFjx8LV1RVt27blOtF//vlntGvXDr6+viqPl5eXh7y8PO65WCyuoFdSeRhjSElJgUQigYmJCaytramVpaaDBw+isLAQAHDr1i1ER0fDzc2NW29mZoZBgwYhICAA+/btQ58+fUrd38OHD/Hw4UMIhUKMGTMGp06dUijz7t07PH/+HAYGBkpHRmjcuHE5XxUh6qvRASK77NbS0lJlGdm6kpfoNmvWDAcOHMBvv/2G3NxcODg44Msvv8SPP/6oMogAYPXq1Vi6dGkF1b5ypaenY8+ePfjjjz/w9OlTbrm7uzumTZuGCRMmwMLCQnMV1AJ//fUXAMDCwgLp6enYt28fFi9eLFdm3LhxCAgIwIkTJ/DHH39AJBJ9dH+9evWCvb09goODFcr8+eef8Pf3R7169ZSuJ6Qq1ehTWLm5uQAAfX19lWVk07zm5ORwy+bNm4eHDx9CLBYjPz8fL1++xC+//PLRec3nzZuHjIwM7hEfH18Br6LiBQYGokGDBpgzZw5at26Nw4cP4/Llyzh8+DBat26NOXPmoEGDBggMDNR0Vautx48fIzw8HEZGRli3bh2A/wVASd7e3qhbty4yMzNx+vRplfsrKirCwYMHARSHDiHaoEYHiKGhIQAgPz9fZRnZKScjI6NyH8/AwABmZmZyj+omMDAQPj4++PTTTxEfH49Dhw7Bz88PXl5e8PPzw6FDhxAfH49PP/0UPj4+WhEiS5YsgUAgwJIlS5CRkYGvv/4aTk5OMDAwQMOGDbF8+XLuVJMyT58+xdSpU9GwYUMYGRnB2toanp6eWLx4MRITE5VuIwsLHx8fjBkzBmZmZoiOjkZISIhcOV1dXYwaNQoAsG/fPpV1uH79Ol6/fg2RSIRhw4aV9S0gRCNqdIAoOz31IXVOc9UU6enpGDFiBLy9vXHy5EnUq1dPabl69erh5MmT8Pb2xogRI5Cenl61FeUpIyMDn3zyCbZs2QJra2vY2dkhOjoaP/74I6ZNm6Z0m/3796Nly5bYvn073rx5Aw8PD9StWxePHj3CsmXLlAZoUVER9u/fDwAYM2YMDA0NuS99Za0QWYsiMDAQycnJSushC5ehQ4fSoJ1Ea9ToAGnUqBEAIC4uTuUv0JcvX8qVrcn27NmD7Oxs7Nixo9S+HKD4l/P27duRnZ2NvXv3VlENy2fLli2oU6cOXr16hfv37yMmJganT5+Gjo4OduzYgSdPnsiVv3fvHvz9/ZGfn4/vvvsO79+/R1hYGKKiopCZmYmDBw+iYcOGCse5fv064uPjYWlpiQEDBgAAPv/8cwBAQECAQou3Xbt2aNq0KQoLCxEQEKCwv9zcXO6mWDp9RbRJjQ6QNm3aQE9PD7m5uQgPD1dYX1BQgLt37wIAOnbsWNXV4yUrK0vlQ9bno6ysRCLBli1bMHjwYJiamsr1+ajar+wqoi1btoAxxpXNzs5WWYfs7OwqeR+U0dXVxf79+2FnZ8ct++yzzzB48GAAwIULF+TKL168GAUFBfjiiy/w008/wdjYmFunp6eHUaNGoWvXrgrHkbUyfH19uf61Xr16oV69ekhNTcX58+cVtpEFg7LTWKdPn4ZYLEa9evXg5eVV1pdNiMbU6AAxMzPj/ofcuXOnwvojR45ALBbD2toaPXr0qOLa8WNiYqLy8eElxnXr1uXWmZqa4vnz5zh27BhMTEzQv39/ubLOzs5K93n8+HE8e/YMqampXFkPDw+VddDkfTL9+vWDg4ODwnJZnWStTaD4ognZvRnfffed2sfIycnhWgtjxozhlguFQq6vQ9lprM8//xwCgQC3b99GdHS03DpZqIwZMwY6Ojpq14UQTavRAQIACxYsgEAgwI4dO7irXIDisbC+/fZbAMVfIKVdqUWAzMxMTVfho0reg1FS3bp1AQASiYRb9uLFCxQUFMDCwgLu7u5qH+PkyZPIzMyEnZ0dunfvLrdOdhrr7NmzCv1uTk5OXHlZ/wkApKSk4OLFiwDo9BXRPloTIDdv3oSNjQ33OHToEIDiey9KLv/w0tkuXbpg+fLlKCoqwpgxY+Dm5oZWrVqhbdu2ePv2LQYOHIj//Oc/mnhJvEgkEpWPDweXfPfuHbcuNjYWALB3715IJBKF0zmxsbFK97lnzx4AgKmpKVf28ePHKusgOyWoCSVPQZUkG2m55Gk42U2eZb3XRda6GDVqlNwIzkBxX0fjxo2Rn5+Pw4cPK2wrC4iSARIQEICCggI0b94crVu3LlNdCNE0rQmQgoICpKSkcA/Z5bfZ2dlyy6VSqcK2CxYswJkzZ9CrVy+kpKTgxYsXaNGiBX777TecOnVKq04bGBsbq3zILltWVtbJyQnu7u44d+4cjI2NFS5bVrXPc+fOwd3dHVZWVlxZkUiksnxpN8pVJ7JALMsVZm/fvsWlS5cAAOvXr1c6lMizZ88AKD+NNXz4cBgZGeHZs2cIDQ0F8L/TV9T6INpIa+5E79Gjh9wvyLLy8fGBj49PBdZIuwgEAkybNg1z5sxBUlKSykt4S0pMTMTx48exbt26Gje8SaNGjaCvr4/09HQ8ffpUrdNYBw4cgFQqhYGBQaktl7dv3+LmzZt4+fIlXF1dueVmZmYYPHgwDh06hP3798PGxgYhISHc0CWEaButaYGQ8pswYQJEIhEmT55c6o11AFBYWIgpU6ZAJBJh/PjxVVTDqmNkZIS+ffsCAH755Re1tpG1Kn744QckJSWpfHzyyScAlF9xJWtpHDp0iBsQsmfPnko7/wmp7ihAahELCwscPnwYgYGBGDJkiMq7rBMTEzFkyBAEBgbiyJEjNXZMrMWLF0NPTw87duzA/Pnz5S5BLigoQEBAADfe1KNHj3D//n0AxYNtlka2XlmA9O3bF3Xr1sW7d++wdu1aAHT6imgvCpBaxtvbG2fPnsWNGzfg5OSEkSNHyo2FNXLkSDg5OeHGjRs4d+4c9yu9JmrXrh127doFPT09rF69GnXq1IGnpyc8PDxgZmaGUaNG4cWLFwD+1/r45JNPlN5cWNLIkSOhp6eH58+f4/bt23LrdHV1uYnNcnNzaegSotUoQGohb29vvHr1CuvWrUNERARGjhyJvn37YuTIkYiIiMC6desQFxdXo8NDZuzYsXjw4AH8/f1hY2ODyMhIvH//Hs2aNcOSJUvQr18/uaFLPtb6AABra2v069cPQOlDmwDgbuwkRBsJWHl6pkmpxGIxzM3NkZGRUS0HVgSKL21NTU1FZmYmTE1NYWVlVeM6zAkhZaPud5fWXIVFKodAIIC1tTWsra01XRVCiJahU1iEEEJ4oQAhhBDCCwUIIYQQXihACCGE8EIBQgghhBcKEEIIIbxQgBBCCOGFAoQQQggvFCCEEEJ4oQAhhBDCCwUIIYQQXihACCGE8EIBQgghhBcKEEIIIbxQgBBCCOGFAoRoFWdnZwgEArmHoaEhXFxcMHbsWNy9e7fU7R8+fIjZs2ejZcuWsLS0hL6+PmxtbdGnTx/8+uuvSElJkSt//fp1uWP9+++/pe6/TZs2XNmJEyeW9+USUq1RgBCt1KhRI3Tp0gVdunRBo0aNkJSUhP379+OTTz5ROo2sVCrFrFmz0Lp1a2zcuBFRUVGoV68eWrduDUNDQ1y5cgXffvst3NzccOXKFZXH3bdvn8p1jx49woMHDyri5RGiFShACG7duoVu3brh1q1bmq6K2ubPn4/g4GAEBwfj4cOHePPmDYYPHw6pVIoZM2YgLS1NrvyYMWOwadMmGBsbY8OGDUhJSUFUVBRCQ0Px6tUrxMTE4IcffkBBQQEiIyMVjmdnZwdTU1McOHAARUVFSuskCy53d/eKf8GEVEMUIASbN2/GjRs3sGXLFk1XhTdLS0vs3LkTxsbGyMzMxKVLl7h1O3bswOHDh2FkZISgoCDMmjVLYZ5nZ2dnrF69Gnfv3kXDhg0V9m9kZIRhw4YhISEBQUFBCusZYzhw4ACMjY0xdOjQin+BhFRDFCC1XHJyMo4dOwZ3d3ccPXoUycnJmq4Sb2ZmZmjcuDEAIDY2FkDxqauVK1cCAH788Ud4enqWug8PDw/4+PgoXTd27FgAUHqK7Pr164iPj8fQoUNhbGzM9yUQolUoQGq5PXv2AABOnjwJANi7d68Ga1N+2dnZAACRSAQAuHPnDmJjY6Grq4upU6eWa9+9evWCvb09jh8/zh1HRtY3Mm7cuHIdgxBtoqvpCpCqk5CQgLdv38ot27ZtG3x9fdGkSRMMGzYMW7duRY8ePeTK2Nrawt7evgprys/z588RHR0NAGjdujUAcP06zZs3h5WVVbn2LxQKMWbMGKxduxanTp3C6NGjAQC5ubk4evQo6tevj969eyM0NLRcxyFEW1CAaJmsrCyV63R0dGBoaKiy7NixY3H9+nWFbXbt2oWsrCx88cUXOHz4sMJpnl69euHq1avc8+zsbDDGlNZBIBBwv/6rilgsRmhoKGbPno3CwkJ06dIFn376KYDi0AQAFxeXCjnWuHHjsHbtWvz1119cgJw6dQpisRiTJ0+Gjo5OhRyHEG1AAaJlTExMVK4bMGAAzp07xz2vW7euwqkWmSZNmmD//v2wtLSEi4sL6tSpo7L/4+XLl3LPPTw88OrVK6VlPTw88OjRo4+9jHLz9/eHv7+/3DKhUIiRI0fijz/+4JZlZmYCQIX1S7Ro0QItW7bE5cuX8e7dO9StW5dOX5Fai/pAaqlnz54hMjJSrV/mNjY2VVCjspHdB9K5c2e4uroCAPT09NC+fXtYWlpy5UxNTQGU3nIrq7Fjx6KwsBAHDx5EcnIyLl68iGbNmnGnzQipLagFomUkEonKdR+ePnn37p3ScllZWZg5cyYmTJiAPn36oH79+txVS0lJSWjYsCH8/PywZcsWiEQiCIXyvzMeP35c6imsqjB//ny5O71v3ryJIUOGYM6cObC1teWumJL13cTExFTYsT///HP88MMP2LdvH3R0dFBYWEitD1IrUYBombKcilFV1tjYGD179sSJEye4X+tFRUUwNTWFvb09dHV10atXL9SpU0fp9lXdx6GOLl26YPv27Rg6dChmz56NQYMGwczMDJ07dwYAREZGIjU1tdwd6UDxTYW9evXClStX8O7dOwiFQnz++efl3i8h2oZOYdVSYWFhaN68OaRSKfz9/WFmZoYvvvgCRUVFaNasGcLCwjRdxTIbMmQIOnXqhNTUVKxfvx4A0LFjRzg7O6OwsBDbtm2rsGPJWjhxcXHo3r07HBwcKmzfhGgLCpBaKiwsDKampujQoQMOHz6Mb775BgEBAejQoQNMTU1x7949TVeRlx9++AEAsHHjRkgkEujo6GDevHkAgOXLlyM8PLzU7aOionD27NmPHsfX1xd9+/ZF7969MWvWrPJXnBAtRAFSC+Xm5iIyMhI3btyAQCDA3bt3sX79ety9exeMMQQHByMyMhK5ubmarmqZDRo0CE2bNkVaWhp3NdbUqVPh6+uL7Oxs9OzZE5s2beKuzpKJj4/HwoUL0a5dO7x48eKjxzExMUFgYCCuXLmCIUOGVMZLIaTaowCphXJyctC2bVt88cUXCA0NhYeHB4DiS3BDQ0Ph7+8PT09PrQwQgUCAOXPmAADWr1/PvYZDhw5h+vTpyMzMxKxZs2BtbQ0PDw907NgRLi4ucHJywsqVK2FoaIiWLVtq8iUQojUoQGohS0tLhISEYOfOnQod4sbGxti1axdu3boFCwsLzVSwnMaOHQs7OzskJSVh165dAABdXV1s2bIFDx48wMyZM9G4cWO8efMG9+/fR3Z2Nnr37o0NGzYgOjoavXr10vArIEQ7CJiq6zFJuYnFYpibmyMjI0Nh9FdCCKmu1P3uohYIIYQQXihACCGE8EIBQgghhBcKEEIIIbxQgBBCCOGFAoQQQggvFCCEEEJ4oQAhhBDCCwUIIYQQXihACCGE8EIBQgghhBcKEEIIIbxQgBBCCOGFAoQQQggvFCCEEEJ4oQAhhBDCCwUIIYQQXihACCGE8EIBQgghhBcKEEIIIbxQgBBCCOGFAoQQQggvFCCEEEJ4oQAhhBDCCwUIIYQQXihACCGE8EIBQgghhBcKEEIIIbxQgBBCCOGFAoQQQggvFCCEEEJ4oQD5iMLCQrRs2RICgQCHDh3SdHUIIaTaoAD5iA0bNuD9+/eargYhhFQ7uuXZ+M2bNwgODsarV6/w/v175OTkwMbGBnXq1EHbtm3Rrl076OqW6xAalZCQgKVLl2Lz5s2YMGGCpqtDCCHVSpm/3V++fImdO3ciICAAMTEx3HLGGABAIBBwywwNDdGzZ0988cUXGDRokNaFyezZszFo0CB069ZN01UhhJBqR+1v9IiICMyfPx+BgYEoKioCAFhZWaFdu3aoX78+rKysYGRkhNTUVKSmpuLx48eIiorC+fPnceHCBdSpUwffffcdZs6cCX19/TJXNCYmBleuXEFoaChCQ0Px6NEjSKVSLF++HAsXLvzo9ufPn8f69esRHh6OvLw8uLu7w9/fHzNmzIBQqHgm7+LFi7h06RKePn2KvLy8MteXEEJqPKaGcePGMR0dHSYQCFinTp3Yb7/9xl68ePHR7bKystiVK1fY5MmTmZWVFRMIBMzZ2Zldv35dncPKmT17NgOg8Fi+fPlHt129ejVX3tXVlbVs2ZIJhUIGgA0aNIhJpVK58jk5OczNzY398ssvjDHGYmJiGAB28ODBMtU5IyODAWAZGRll2o4QQjRJ3e8utTrRDx06hLFjxyIqKgohISGYPXs23NzcPrqdSCRC7969sX37drx9+xY7d+6Enp4e/v777zIHnY2NDXx8fLBs2TJcuHABvr6+am0XEhKC+fPnQygU4sCBA4iOjkZERATCw8Nha2uL06dPY/369XLbrFq1Cvr6+pg1a1aZ60kIIbWGOmn08uXLCkk1xhiTSqUsLi6u3PuZMGGCWi2QAQMGMABs6tSpCuv279/PADBra2uWn5/PGGMsNjaWGRgYsKNHj7K0tDSWlpbGIiIiGAC2c+dOlp6ernYdqQVCCNFGFdoCcXFxqbDAEgqFcHR0rLD9lUYsFuPKlSsAgEmTJims9/Pzg5mZGVJSUhAUFASguK8lLy8Pw4cPh6WlJSwtLdGqVStuH7a2tlVSd0IIqe6067KoMrp//z7y8/NhaGiItm3bKqzX09ND+/btcfXqVdy5cwd9+/ZF69atuTCRSUpKwujRo7Fo0SJ4eXlVVfUJIaRa4x0gL168wIEDB+Dp6YmBAweqLHfu3DmEhYVh3LhxFdqSUcfz588BAE5OTiovIXZ1dcXVq1e5shYWFujRo4dcmdjYWACAh4dHqZf05uXlyV2xJRaLy1F7Qgip3njfib5161YsXbpU6SWwcgcQCrF06VJs27aN76F4S0tLAwBYWlqqLCNbJytbHqtXr4a5uTn3qKpTdYQQogm8AyQwMBAikQj9+/cvtVy/fv0gEolw8eJFvofiLTc3FwBKve/EwMAAAJCTk6OyjLOzMxhjGDVqVKnHmzdvHjIyMrhHfHw8j1oTQoh24H0KKy4uDq6urh8tJxAI4Orqiri4OL6H4s3Q0BAAkJ+fr7KM7JSTkZFRuY9nYGDABRIhhNR0vFsghYWFHz19xR1EKCz1F35lUef0lDqnuQghhCjiHSANGjRAVFQU0tPTSy2Xnp6Ox48fa6Q/oFGjRgCKW0uFhYVKy7x8+VKuLCGEEPXwDhBvb2/k5+fj22+/LbXcnDlzUFhYiH79+vE9FG9t2rSBnp4ecnNzER4errC+oKAAd+/eBQB07NixqqtHCCFajXeAzJkzB2ZmZtizZw+8vb1x5coVZGZmAgAyMzNx+fJl9OvXD7t374apqSnmzp1bYZVWl5mZGXffxs6dOxXWHzlyBGKxGNbW1gqX7hJCCCkd7wCxs7PDsWPHYGZmhsuXL8Pb2xsWFhbQ0dGBhYUF+vXrh0uXLsHMzAzHjh2Dg4NDRdZbbQsWLIBAIMCOHTtw8OBBbnlERATXevruu+94jRBMCCG1mYCx/z+RB0/x8fFYs2YNTp8+jYSEBG65g4MDhgwZgrlz51ZI/8fNmzcxePBg7rlEIkFeXh5EIpHcFVT3799XON7KlSu5Id9dXV1hYmKCyMhIFBUVYeDAgTh16hR0dHTKXccPicVimJubIyMjA2ZmZhW+f0IIqQzqfneVO0BKkkgkEIvFMDU1hampaUXtFgBw/fp19OzZ86PlYmJi4OzsrLD87Nmz+PXXXxEWFoaCggI0atQI/v7+mDlzZqWEB0ABQgjRThoJECKPAoQQoo3U/e6qkMEU4+PjcePGDSQkJCAnJwc//vgjt66goACMMepjIISQGqZcLZDk5GTMmDEDx44dQ8ndSKVS7u+xY8fi4MGDCA0NhaenZ/lqq2WoBUII0UbqfnfxvgorMzMT3bt3x5EjR2Bvb4+JEyfC3t5eodzkyZPBGMPx48f5HooQQkg1xDtAfv75Z0RFRcHX1xdPnjzBzp070aBBA4Vy3bp1g5GRkcIcG4QQQrQb7wA5evQoDAwMsGPHjlIHIhQKhWjYsKFGBlMkhBBSeXgHSGxsLBo3bgxzc/OPlhWJREhOTuZ7KEIIIdUQ7wAxNDTkhi75mMTERLWChhBCiPbgHSDNmjVDfHw8Xr16VWq5Bw8eIC4urtZdgUUIITUd7wAZO3YspFIppk6diuzsbKVl0tLSMGnSJAgEAowfP553JQkhhFQ/vG8knDJlCg4ePIjLly+jRYsW8PPzw9u3bwEAu3btQmRkJPbt24fk5GT07dv3o9PBEkII0S7lupEwMzMTU6dORUBAAAQCAXczYcm/R4wYgZ07d8LY2LhiaqxF6EZCQog2qtKxsB4+fIgTJ07g4cOHyMjIgImJCTw8PDB06NBa3fdBAUII0UZVOhZWixYt0KJFi4rYFSGEEC3BuxOdEEJI7cY7QMRiMf7991+5SaRkjh8/jv79+6NVq1b44osv8Pr163JVkhBCSPXDO0DWr1+PNm3aIDAwUG75nj174Ofnh8DAQDx8+BB//vknunTpArFYXO7KEkIIqT5494FcvnwZOjo6GDFihNzyJUuWAAB++OEHdOrUCRs2bMD169fx+++/44cffihXZQkhhCiKi4vjNVyUjY0NnJyceB+X91VY9vb20NPTQ2xsLLcsPDwc7dq1Q69evXDlyhUAQEpKCuzt7dGiRQvcvXuXd0W1EV2FRQipbHFxcWjatKnKG7pLIxKJEBUVpRAilX4VVkpKClq3bi237O+//4ZAIMCQIUO4ZdbW1mjcuPFHhzwhhBBSdsnJycjOzsa+ffvQtGlTtbeLiorC2LFjkZyczLsVwjtA9PX1kZqaKrfsn3/+AVA8B0hJRkZGyMrK4nsoQgghH9G0aVO0bdu2So/JuxO9SZMmiI6OxrNnzwAUj3t1+fJlWFtbo2XLlnJl37x5g7p165avpoQQQqoV3gHy+eefgzGGvn37Ys6cOejVqxdycnIwduxYuXKvXr1CQkIC3N3dy11ZQggh1QfvU1gzZ87EjRs3cPz4caxfvx4A0LFjRyxevFiu3F9//QUA8PLyKkc1CSGEVDe8WyA6Ojo4evQo7t27h4MHDyI4OBi3bt1SmDjK1dUVv/76K0aPHl3uyhJCCPmfd+/e4caNGwrLhw4dCgcHB9y+fbtSj1/usbDatm1basfNmDFjynsIQgipNSQSCZ49e4aioiK0a9eOW/7ll18iPDwcf/zxB7c8ODgYX3/9tcI+3r59i4SEBKUjhVSkChlMkRBCStLUjW3VlVQqxbt375CTkwNXV1du+Y8//ogHDx5g+fLlaNWqFYDim7SHDRuGTp06ISQkhCsbGRmJe/fuITY2lgsQZ2dnNGnSBE+ePJE73oYNGyAQCNC4ceNKfV1qBcjhw4cV7jjnKz4+HvHx8ejcuXOF7I8QUr1Uxo1t1ZVUKkVmZiYsLCy4ZVu2bMHDhw/x1VdfoVmzZgCA06dPY9iwYejYsaPcaaVr167h5s2bGD9+PBcg9vb2qFevHqytreWOtWTJEuTm5qJDhw7csrZt22L//v0K02a0b9++ol+qUmoFyKhRo7Bs2TL88MMP8PX1hZGRUZkPFBkZiY0bN2Lv3r2YP38+BQghNZQmb2yrKIwxCAQC7vnhw4cRFRWFMWPGoFGjRgCACxcuwMfHB+3bt5cLhUOHDiE4OBi9evXiAsTOzg5CoRCFhYVyx5k1axbGjx8v1w3QoUMHJCYmKtSpT58+FfoaK4JaAbJ582YsX74cEyZMwLRp0zB48GAMGDAAHTp0QMOGDZVuI5FIEB4ejuDgYAQEBCAyMhKMMQwZMgTjxo2r0BdBCKl+NHFjW1lcv34dz549Q9++feHs7MwtGzNmDBo0aCB3+mjTpk0IDg5G06ZNuQCxtrZGUVERkpKS5PY7btw4eHl5yYVnu3btkJeXB11d+a/cijqzoylqBcj06dMxYcIErF+/Hlu3bsWBAwdw8OBBAICpqSnq1asHKysrGBgYID09HampqUhISABjDIwxCIVC9OvXDwsWLKCWByGk0jx69AgxMTFo27Yt7OzsAAB37tzB9OnTUa9ePZw7d44ru3jxYvzzzz84dOgQFyDGxsZITEyEUCh/gepnn30GDw8PuZZRq1atlN4kPXXqVIV66ejoVNRLrFbU7kQ3NjbGokWLsGDBApw5cwYBAQEIDg7G69evlQ7Vrq+vj3bt2qFv377w9/eHo6NjhVacEFI7vH37FvHx8XB2doaNjQ0A4N9//8WCBQtgYWHB3WsGFP/Y/eeff3Dw4EGMGjUKACAUChEeHg57e3u5/Xbt2hXm5ubcPgGgWbNmuHfvHhc+Mt99951CvQwMDFC/fv0Ke53lFRUVVanllSnzVVhCoRCDBw/G4MGDARR3ir969QrJycnIzc2FlZUV6tati6ZNm8LAwKDcFSSE1DyFhYV4+/YtzMzMYGpqCgDcgKu//PILDhw4wJUdOXIk/v77bxw4cIC7n6ygoABnz55V+KJv0aIFsrOzYWhoyC1r0qQJzpw5oxAgK1euVKiXSCRS6JCu7mxsbCASiRRGAVGHSCSSC9CyKvdlvI6OjtS6IIQolZiYiKNHj4IxhlmzZnHL+/bti6CgILlQkF21dfnyZbl9ODo6ws7ODlKplFvWsGFDbNu2DQ4ODnJlN2/erFAHU1NT+Pj4VNhrqm6cnJwQFRWlkcum6T4QQkiZMMaQlpaG5ORkufsMFixYgPPnz8tdJPPmzRvMmjUL9erVkwuQ+vXrQ0dHB+np6dwyWQth2rRpcsfbu3ev3BVRAGBubo4pU6ZU5MvSak5OThq5co0ChBCi0vXr13Hv3j306tWLu6Lq/v378PT0RL169eQuN42Li8ODBw/w6aefcstcXFwwbNgwuLi4yF0au23bNuzdu1euc1k2cVHJ+YQAKIQHqT54j4VFCNFOjDEkJSXJzecTFxeHAQMGoHv37nJld+zYgblz53IzjALgfukyxlBQUMAtnzlzJs6ePYv+/ftzy6ysrHDs2DH88ssvckFgbGxcY69Mqk0oQAipoSQSCfbv34/ffvtNbvnEiRNRv3597Nixg1tmZGSECxcu4J9//kFubi63vHv37hg9erTcdAzW1tbIyspCUlIS9PT0uOUdO3bEwIEDYWtrW3kvilQrdAqL1Ao1aWymwsJCJCYmyl28sn37dhw6dAhjxozBpEmTAEBufp5p06ZxV0U6OjpCKBTK9T/Y2Nhg586dcHJykmsZTJkyRaGvQSAQQCQSVdbLI1qEAoTUeNo6NlNkZCRCQ0Ph7u6OLl26AABSUlJga2sLqVSK3NxcLhRiY2Nx7do1NGnShAsQGxsbeHt7o379+sjOzubKzps3D4sXL5ZrPQgEAnzxxRdV/AqJtqMAITVedRubKTc3F7m5udwAfDk5OZgyZQoXAvr6+gCAgwcPYtWqVZgxYwYXILIRH2StENkd1L6+vmjSpAnatGnDHUcgEODixYsKxzc2Nq6w11IaTdzYRqoWBQipNapybCapVIpLly4hNjYWkyZN4kJh5cqVWLhwIWbMmMHds2BoaIjjx48jJycH8fHxcHNzAwC0adMG3t7ecqEnEAgQExMDGxsbueE2PjYvT1XS5I1tpGpVSIDEx8fjxo0bSEhIQE5ODn788UduXUFBARhj3P9AhGg7sVgMExMT7gv8woUL2LVrFzp27Ig5c+YAKB6xYdiwYcjNzUXfvn25UJB9Ob5584bbn0AgwMaNG2FmZib35Tl8+HAMHz5c4fgfjr1U3WjyxjZStcoVIMnJyZgxYwaOHTsGxhi3vGSA+Pv74+DBgwgNDdW6IQJI7fX69Wtcu3ZNbhljDA4ODnjz5g2io6O5iYHi4uJw9OhR5ObmcgEiEAjQr18/FBUVyd1BPXr0aAwfPhxWVlZy+548eXIlv6Kqpakb20jV4n0Zb2ZmJrp3744jR47A3t4eEydOVBhrBij+H4MxhuPHj5erooRUBqlUilmzZuGzzz5DXFwct/zs2bOYO3euXFmBQMCN21SybLdu3bBhwwb85z//kSt/4sQJnDp1Su5ubTMzM1hbW9PNcaRG4N0C+fnnnxEVFQVfX1/s3bsXRkZG+PTTTxXm4O3WrRuMjIwQFBRU7soSUh6vXr3CiRMnYGpqyo2uqqOjg8DAQDx79gzffPMN96u5SZMmaNasGR49eiS3j8DAQFhZWXFBAhT3rZSlc56QmoJ3gBw9ehQGBgbYsWNHqTMUCoVCNGzYUO4XGyGVLTIyEjdu3JCbxS0hIQErVqxAw4YN5YbnXrp0KTIyMuRaCj169MDevXsVTrs2aNCg8itPiJbgHSCxsbFo3LgxzM3NP1pWJBLh6dOnfA9FSKnevXuHp0+fyo3B9N133+HChQvYuHEjdwls8+bNMXHiRHzyySdy4zLJ5o0ghJQN7wAxNDREZmamWmUTExPVChpCPqagoADZ2dnc5+nly5dwc3ODgYEBxGIxd7Wfl5cXCgsL5Sb8MTMzw+7duzVSb0JqIt6d6M2aNeMmkyrNgwcPEBcXR1dgkXJbv349zMzMsHTpUm6Zi4sL6tSpAzc3N7lLY7/99ltcunRJ6WWwhJCKwTtAxo4dC6lUiqlTp6ocIiItLQ2TJk2CQCDA+PHjeVeS1C6MMYwfPx4NGjRAbGwst9zW1ha5ubmIjIzklgkEArx69QqPHj3i7somhFQN3qewpkyZgoMHD+Ly5cto0aIF/Pz88PbtWwDArl27EBkZiX379iE5ORl9+/al88xEqadPn2Lbtm3Q19fH6tWrARSHwpMnTxAXF4fbt29zwTBw4EBERUXJdXYDKPUiDkJI5eEdIDo6Ojh79iymTp2KgIAArF27lruZcMqUKdzfI0aMwM6dOyumtkSrhYWF4fr16+jTpw9atmwJoHhwwPXr16Nu3bpYtWoV17G9YsUK6OrqokOHDtz2FhYW3PhRfNDYTIRULAEreQs5Tw8fPsSJEyfw8OFDZGRkwMTEBB4eHhg6dGit7vsQi8UwNzdHRkYGN9tabcAYw6tXrxAZGSk3F/WoUaMQEBCAlStXYv78+QDA3b3dqVMnjB49ulImGdLW0XgJ0RR1v7sqZCysFi1aoEWLFhWxK6KFsrKyIJFIuImE3r17BxcXFwgEAqSlpXFXTPXt2xe5ublykxMZGhpygwpWFhqbiZDKUSEtEKJcTWyByD4uslNNmzZtwjfffIMJEybInap0d3eHhYUF/vrrL4U+C0JI9ValLRCg+IoriUSC0vKIfslpt88//xyXLl3C1atXuT4MZ2dnSKVSvHz5Uq7s48ePac5rQmq4cgVIVFQUli1bhosXL0IsFpdaViAQoLCwsDyHI1Xk+fPn+OWXX1BUVITt27dzy9++fYvk5GSEhIRwAdKrVy/ExcXJTa8KgMKDkFqA9ymsO3fuwMvLC9nZ2WCMwcjICHXq1Cl1lNGYmBjeFdVGH2sGVod5um/fvo1Lly7By8sLnTt3BgA8evQIzZs3h0gkQkZGBnR1i39n3Lp1C0KhEG3atOGmRyWE1DyVfgrru+++Q1ZWFj777DOsXbuWznOXUVVfGVRUVISoqCjcv39fbqa4Xbt2Yfv27cjOzuYCpGnTppg3bx7atWuHoqIirqxsPSGEAOUIkHv37sHCwgJHjx6Fnp5eRdapVqjsebpTU1MhFou5m/Cys7PRsmVLFBUVoVevXrCzswMA9O/fH1lZWejYsSO3rVAoxKpVq/i9MEJIrcE7QExMTNCgQQMKj3KqiHm6ZTPeyfod/vvf/2LatGkYPnw4jhw5AqD436tTp07Q19dHWloaFyBDhw7F0KFDy3V8QkjtxHssrK5duyI6Opo6xjVszJgxsLCwQEhICLdM1qJ5//69XNng4GAEBQWhWbNmVVpHQkjNxDtAlixZgvz8fO6OYlK5oqOjMW7cOG7ObZnc3FxIJBLcuXOHW/bJJ5/g/fv3uH79ulxZmkaVEFKReJ/CatGiBS5cuIDx48fj2rVr8Pf3h5ubG0QikcptunXrxvdwtcqNGzdw7tw59OzZE97e3gAAfX197Nu3D0KhfOYvWbIEy5Ytk+tH0dfXh42NTZXWmRBS+5TrPpDCwkKYm5vj/v37uH//fqll6T4Q9Z06dQrr1q1DRkYGFyCOjo746aefIBKJ8NVXX3FlZfdjEEJIVeMdIFeuXMHAgQNRWFgIAwMDbmIfOk1Sfv3794dYLEb//v3lln/33XcIDw/XUK0IIUQe7wD58ccfUVBQgOnTp2PVqlU1Zqyn6qB3797o3bu3pqtBCCGl4h0gDx8+RJ06dSp9JFVCCCHVE+8AMTY2psERCSGkFuN9Ga+XlxeePHmCrKysiqwPIYQQLcE7QFatWgVDQ0N8+eWXyM3Nrcg6aVxgYCB69OiBunXrwsDAAA0aNMCUKVOQkJCg6aoRQki1wfsU1vXr1zF9+nSsXr0a169fx+jRoz96H8j48eP5Hq5KpaamokOHDpg1axasra3x/PlzLFu2DNeuXUNkZCSMjIwq7Fg0TzchRFvxHs5dKBRCIBAozFBXGtmYTdro0qVL8Pb2xsWLF7l7Mz6mtCGRaZ5uQkh1VenDuY8fP75W3fNhbW0NANzcGOVF83QTQrSd1syJHhMTgytXriA0NBShoaF49OgRpFIpli9fjoULF350+/Pnz2P9+vUIDw9HXl4e3N3d4e/vjxkzZigMDyIjlUpRWFiI6OhozJw5E+np6QgNDVU7RGrinOiEkJqvyudEr2wbNmzAhg0beG27Zs0azJs3DwDg6uoKExMTREREYNasWbhy5QpOnDihNESaNWuGp0+fAgDatWuHCxcuVFgLhBBCtB3vq7Cqmo2NDXx8fLBs2TJcuHABvr6+am0XEhKC+fPnQygU4sCBA4iOjkZERATCw8Nha2uL06dPY/369Uq3PXbsGEJCQvDnn38iMzMTffr0+ejc74QQUluo9XP6n3/+AVDceduuXTu5ZWVRntF4PzxNdejQIbW2W7FiBRhjmDJlCkaPHs0tb9WqFdavX4/PP/8ca9aswezZsxUmx5LNm9GpUyf07t0bzs7O2LZtm8KQ6oQQUhupFSA9evSAQCCAu7s7Hj9+LLdMXZoYjVcsFuPKlSsAgEmTJims9/Pzw7Rp05CSkoKgoCD07dtX5b4cHBxQr149vHjxotLqSwgh2kStAOnWrRsEAoHclT+yZdXZ/fv3kZ+fD0NDQ6XTxurp6aF9+/a4evUq7ty5U2qAREdH482bN3Bzc6vMKhNCiNZQK0A+nNlO1bLq5vnz5wCKL5lV1fnt6uqKq1evcmWB4nnCPT090bJlS5iYmODx48f45Zdf4ODgoLQlI5OXl4e8vDzuOfWXEEJqMrU70Xv16oWvv/66EqtS8dLS0gAAlpaWKsvI1snKAsV9HsePH8e4cePw2WefYcuWLfD19cW9e/dgZWWlcl+rV6+Gubk593B0dKygV0IIIdWP2tekXr9+XetmFJSN0aWvr6+yjIGBAQAgJyeHW/b999/j+++/L/Px5s2bh2+//ZZ7LhaLKUQIITVWjb6pwdDQEACQn5+vsozslFNFjG9lYGDABRIhhNR0WnMfCB/KTk99SJ3TXIQQQhTV6ABp1KgRgOKBC1Wdfnv58qVcWUIIIeqp0QHSpk0b6OnpITc3F+Hh4QrrCwoKcPfuXQBAx44dq7p6hBCi1coUIDdv3oSOjg6vhybGkDIzM4OXlxcAYOfOnQrrjxw5ArFYDGtra/To0aOKa0cIIdqtTAHCGCvXQxMWLFgAgUCAHTt24ODBg9zyiIgI7oqp7777rtQrtQghhChSezh3oVCIFi1aYOPGjbwP1r17d97b3rx5E4MHD+aeSyQS5OXlQSQSyV1Bdf/+fYVLZ1euXMmNpSUbjTcyMhJFRUUYOHAgTp06BR0dHd51U4WGcyeEaKNKGc7d3Ny8XCFQHgUFBUhJSVFYnp2dLTern7JZDxcsWIBWrVrh119/RVhYGJKSktCiRQv4+/tj5syZlRIehBBS02nNfSA9evQo12kwHx8f+Pj4VGCNCCGkdqvRV2ERQgipPBQghBBCeKEAIYQQwovafSBFRUWVWQ9CCCFahloghBBCeKEAIYQQwgsFCCGkyty6dQvdunXDrVu3NF0VUgEoQAghVWbz5s24ceMGtmzZoumqkApAAUJqNfpFXHWSk5Nx7NgxuLu74+jRo0hOTtZ0lWqMvLw8pTdaV/bnmwKE1Gr0i7jq7NmzBwBw8uRJAMDevXs1WJuaIz4+Hg0bNkTnzp0RGBgoFySV/flWezBFUnY0mGL1lpycDHt7e7i4uCAmJgYJCQmwsbHRdLVqhISEBLx9+1Zu2ejRo+Hp6YkDBw5g9OjRCA8PlxshGwBsbW1hb29flVXVeuHh4fD09ISbmxuio6PRqVMnLFmyBG3btoWDgwOvz7fa312MVJqMjAwGgGVkZGi6KkSJX375henr67OoqCimr6/P1q1bp+kq1Ri9e/dmAOQeOjo6LDg4mDHG2I0bN5hQKFQo4+XlpeGaa5+wsDAGgN27d49dvHiRderUiQFgTk5OTE9Pjz1+/LjMn291v7u0ZjBFQspD2S/ibdu2wdfXF02aNMGwYcOwdetWhYnFtO0XcX5+PnJyciCVSlFYWAipVCr3d7169WBsbAwASElJQUxMjMqyrVu3Rr169QAUTwt98+ZNrsyH23h5eaFJkyYAgOfPn8Pc3Bx6enoQCoXo06cPrKysoKuri8OHD0MqlaJbt2548eIFIiMjsWPHDgQGBqKoqAhmZmZYvXo1NxFdt27d0L59ewDA+/fvuakXZJPUlZy0rmnTplwdsrKycOfOHYVJ7WR/161bF/Xr1wcAFBYW4vXr1yonwzMwMICBgUFV/1OW2ZMnT9C0aVNs3rwZISEhmDt3LgoKCvDFF1/gk08+qZTPNwUIqRUmTJiAq1evyi3T0dGBv78/du/eDUdHRwQEBMDT01OuTJs2bTBs2DDuy/LDL9rFixfDysoKABAQEIDz588r/TIuLCzEf//7Xzg5OQEoniFz586dCvuUPT927BhatGgBoPg89tKlS5WWlUqlCAoK4qZZ2Lp1K2bNmqXyfTh37hwGDBgAADh16hQmTZqksuyRI0cwfPhwAEBISAjGjBmjsuzu3bu5L++nT5/i+PHj3LqzZ8/KlXV3d0e3bt3g4uKCrVu34vTp09y648ePy237888/cwHy8uVLTJkyRWUdFi9ejCVLlgAAYmNj0bt3b5Vl58yZg7Vr1wIo7kNwdXVVWXb69OlcH8L79+9Rt25dlbOujh49Gps2bQJQPNVEixYtVAZT3759sXLlSgDFk/X17dsXQqFQaVlPT098//33XJ1mzpwJqVQKHR0dbpqLsWPHytVbR0cH69atw5EjR/D3338DgMLn28vLC5cvX1b52j+GAoTUGFKpFO/evcObN2+4R2JiIt68eYOxY8ciJCQEenp6aNKkCe7cuQOpVIp58+Yp7Gfz5s1YsGABCgoKYGlpiUWLFqk85tdff80FSFhYWKkdw2KxmPv79evXCAkJUVm25Bw3ubm5pV6xVHIOnA/nthEKhXK/vAUCAbfOzMwMjo6OKn/Rlzz3Xa9ePfTs2VOhnOzvBg0acGUbNGiAqVOnQkdHB0VFRQgKCsKzZ88wffp0mJubo127dgCAxMRE/PTTT2jcuDF69OgBgUCgEI4eHh7cfs3NzeHj46NQRvaQhTMA6OnpoVmzZipbTObm5lxZxhiMjIzkyn74HsoUFhZy77myuYeysrLkyr58+VLVPxvc3Ny4v4uKinDlyhWVZXNycuQCZMeOHcjLy1NatmnTpti3bx8sLS3h4uKCb775BpcuXcIPP/yABw8ewM3NDUlJSWCMYdy4cSqPqQ7qRK9E1IleMYqKivD+/XsuDGSPBQsWcF+Y06ZNw7Zt21SO2ZaYmIjU1FT4+fnh2bNnkEqlsLe3R/369WFjYwM9PT3o6uoiPj4ejx49gouLCw4fPoyIiAhcv35d5Rfnt99+C2trawDA33//jdDQUIUvYtnzwYMHc2Hz5MkTPHnyRGXZli1bcp+Z9+/f4+3bt0qPr6urC0tLS25KZtmXpK6uLoRCoVxgaMoff/yBWbNmITMzE4aGhsjMzISpqSlyc3NhamqKTZs24f/+7/80XU05RUVF3HspFAq5U1hSqRTv379XGWLm5ubcKaHCwkLcvXtXZdl69epxLYKioiIcPHhQZVlnZ2d89tlnXP1Wr16N/Px8SKVSJCQkYNeuXfDx8UFwcDAkEgmmTp0KNzc3vH79Gra2tvj+++/BGMPcuXPx66+/oqioCC1btsS6devg5eWl8PqpE70aoE700kmlUvbu3Tv24MEDdv78ebZz505WUFDArV+wYAFzcHBgurq6Cp2tANibN2+4st988w0DwIRCIatfvz7z9PRkn332Gfvyyy/Z0qVLWXJyMmOMMYlEwvz8/BS2Z4yxN2/eMABs9OjRLCsrq2rehFpg0qRJrHXr1kwikbCJEycyAMzf359lZWWxVq1ascmTJ2u6itVefn4+i42NZcHBwezgwYNs7dq1bPbs2czX15c1a9aMAWACgUDp/yetW7dmjMl/vmfOnMkAsFatWik9HnWia7Fbt27hhx9+wJo1a9C5c2dNV6fMGGNITU3lWgy9evWCrm7xR+3XX39FQEAAEhMTkZiYiIKCArlt+/XrBzs7OwDFzfbXr18DAAQCAWxtbWFnZ4f69etzZWR++OEHzJ07lzs/rYqxsTF69uyJEydOwNLSEgC4X8SWlpbQ1dVFt27dIBKJKuz9qO3CwsJgamqKDh06IDY2Ft988w22bt2K0NBQWFpa4t69e5quokbl5eXhzZs3eP36NeLj4/H69Wu5R3x8PN6+ffvRGVkZY9DT04OpqSnS0tIwfPhwODs7c6f2LCwsoKOjg9u3byMmJgadOnXC8uXLy1V3CpBqqOTNP9UpQBhjSE9Px5s3b9CkSRPui3rv3r04c+aMXL9DyfOzr1+/5pr1CQkJuHPnjtx+69SpAzs7O9jZ2ckFyvTp0zFq1CjY2dnB1taWCyFl6tatq/brCAsLQ/PmzSGVSuHv748///wT/v7+2Lx5M5o1a4awsDC190VKl5ubi8jISBQWFqJZs2a4e/cuPDw8MHnyZPj5+SE4OBi6urrIzc2FoaGhpqtb4XJzc5GQkCAXBh+Gw7t379Tal76+PhwcHOQejo6OyMvLw5w5cxAYGAgvLy9MnToVYWFh2L17N2bOnIm1a9fizJkzSEtLg1QqRVZWFi5evIi+ffuW+xQn9YFUIj59IJq4uY0xhszMTJiYmHAdhmfPnsWVK1cUOqNzc3MByIfC3Llz8csvvyjs18bGBnZ2djhy5AgaN24MAHjw4AFiYmK4wLC1teXO31eVNm3awNTUFCkpKYiNjcWXX36JrVu3wsXFBZaWlpBIJLh//36V1qmmycvLg76+PtLT09GvXz80b94cmzZtkmvZZWVl4auvvsLjx49x8eJFWFhYaK7CPMhayB8GQsnn79+/V2tfBgYGXCB8GBCyv21sbOQ69GVkNxKGhYWhbdu2cp/v6OhoWFpaIikpCUZGRnB1dYWent5HP9/qfndRC6SaKTncQ6tWrbB37158++23FbLvkJAQ3Lp1S64jWvbIzs5GfHw8HBwcABR3CG/YsEHpfiwtLZGamsoFyODBg9GgQQPu1JKdnR3q1aun9Nr51q1bo3Xr1hXyevio7b+Iq0J8fDw6d+4MBwcHLFmyBLdu3VJ6WtHY2Bi7du1CUVGR0i9GTcrKykJCQoLSFoPsb9nlsx9jZGSkNBBKPre2tq6QCx5Kfr6NjIyQl5cHZ2dnLF26FBs2bMCjR48q9PNNAaJBFXFz25MnTxAREaH00tU3b94gMjKSOwd68uRJ/Pzzzyrrk5iYyAVI7969IRQKuUAoGQxGRkZy23Xt2hVdu3Yt79tRJXJyctC2bVuFX8QeHh4IDQ3lfhFTgPD3/v17vH79GgYGBujXrx83tIaqUyZVHR4SiUTl6STZ32lpaWrtSyQScSGgKhwsLS2r5Go4xhjOnj0LAwMDFBYWonnz5li+fDn3vn/++ecV/vmmU1iV6GPNQC8vL6U3t8k6eK9du4YlS5YodJ517doVN27cAAB8//33pYbC7du30bFjRwDAsWPHcPz4cS4MSrYY6tevz92hXNN97BdvdfxFrE1kp1Tu3buH5ORkLFmyBLdv3/5okFQEsVhcan/D69evkZGRoda+TExM5EJBWUCYm5tr/FLpD8fC6tixI5YuXaryfVbn802nsLTA+PHjuZvbNm/eDA8PD1haWmLr1q346aefVG7Xs2dP7u/mzZuje/fucmFQMhScnZ25sr6+vvD19a3Ml6QVPvY/D4VHxRAIBPD29kbfvn1x6dIlLFmyRK0WiTKMMWRkZJTa3xAfH4/MzEy19ie7iVJVf4ODg4PczYbVWd26deHo6Ig6depgy5YtH31fK/LzTS2QSqROij9+/Bh+fn6IjY3FH3/8gfHjx+O///0v1q5dywVBeno6goKCULduXSxbtgzDhw+nGxNJtfVhp64MY4wLkpItkj59+iA9Pf2jHdISiUSt41tYWJR6Ssne3r7G/f8ju2iholpD6rZAKEAqkbr/CFlZWZg8eTIOHTqEN2/ecIO8AcX9EnZ2dhg9ejR27NhB9yeQak9ZgCQnJ3N338fExODOnTu4e/cuxGIxhEKhyhEEPmRlZfXRcDAxManMl1cr0CksLWJsbIxu3brh6NGjdHMb0VpSqRQxMTH4559/AADLli3jgqO0K5Zk4aGrq4sGDRqgadOmSgPC3t6e/h+oZihAqgm6uY1oi8zMTDx9+pRrUcgez58/R35+Plfu1KlTcts1aNAATZo0gZubm1xA2NvbY9OmTdi0aRNMTExw5syZqn5JhCcKkGqChnsg1QljDAkJCQoh8eTJEyQkJKjcztDQEI6Ojnj+/DmmTp2Knj17okmTJmjUqJHCVX6yPpHx48dzfSLlHVqDVC0KkGqAbm4jmpKXl4fnz58rhMTTp09L7bS2tbVFkyZNFB5OTk548OABPD098eWXX8p1osso60yvqKE1SNWiAKkG6OY2UtlKdmKXfMTExKjswNbR0UHDhg0VQsLd3Z3rqysLCo6ahwKkGrC0tERISIjS67Or83APpHqRdWIrC4rSOrHNzMy46WBLPlxdXStknDIKjpqLAqSaoJvbiLrU7cT+kKwT+8OHra1tpXyRM8YQGBhIwVGDUYCQWqGib7SqbOXpxHZ3d1cICWWd2JVt5MiRiI6OpuCowShASI334eiw1emLLC8vDy9evMCTJ08QFRVVIZ3Ymm6tlnVoDaK9KEBIjVfW0WErg7JO7KdPn+Lly5dV1oldVRwcHPD8+XOtavERfihASK0REBDAjQ5bGUFSXTuxNUHZXDCk5qEAIbVGRY0Oqy2d2IRUNgoQUuuoEyQAtL4Tm5DKRgFCai2BQIDevXvD3t4eAQEB2LNnD/r16wdjY2NIpVJu/ndlqnMnNiFVhQKE1CpFRUX4999/ERQUhGvXruGff/6BWCyWK5OVlcX97eDgAE9PT63qxCakqlCAkBqNMYaYmBgAwNy5cxEREaHQoW1qagoPDw+5gDh16hT27NkDa2trnDx5UgM1J6T6owAhNYosMGQtjGvXriEpKQkAcO3aNQDFc11369YNvXr1Qq9evdCyZUvo6OgoHXKDRoclRDUKEKL1EhIScO3aNS40Xr16JbdeX18f+fn5mD59OsaNGwdPT0/o6elx62nIDUL4oQAhWufdu3e4fv06FxjPnj2TW6+rq4tOnTpxLQx9fX107twZkyZN+ugc3RQchKiPAoRUe+np6fj777+5VsbDhw/l1guFQnh6enKB0aVLF7lLZsPDw+XKU3AQUjEoQEi1I5FIEBwczAVGeHi4wnAfLVu25AKjW7duMDc3/+h+6VQVIRWLAoRoXG5uLkJCQrhO79DQUBQWFsqVcXd35wKje/fuqFOnTpmPQ6PDElKxKEBIlSsoKMDdu3e5wLh16xby8vLkyjg7O3OB0bNnT9jZ2fE+Ho0OS0jloAAhlU4qleLBgwdcYNy4cUPuZj0AqF+/vlxguLi4VNjxaXRYQioHBQipcEVFRXj06BF3ldTff/+N9PR0uTI2Njbo0aMHFxqNGzeu1C93Gh2WkIpHAULKjTGG58+fc4ERFBSE9+/fy5UxMzND9+7ducBo3rw5jRlFiJajACG8vHr1Su5u7w9HqBWJROjatSsXGG3atIGuLn3cCKlJ6P9oopakpCS5wHj58qXcetnNej179kSvXr3QoUMHrZ0MiRCiHgoQolRKSorc3d5RUVFy63V0dNChQwcuMDp37gwjIyMN1ZYQogkUIAQAIBaL8c8//3CBERERAcYYt14gEKBNmzZcYHz66acwNTXVYI0JIZpGAaJBeXl5Gru0NDs7Gzdv3uQ6ve/duwepVCpXplmzZlxgdO/eHVZWVlVeT0JI9UUBoiHx8fHo3LkzHBwcyjQfN195eXm4c+cOFxghISEoKCiQK9OwYUPuPowePXqgXr16lVYfQoj2owDRkPfv3+P169cwMDBQmI+7IoKksLAQYWFhXKf3zZs3kZOTI1fGwcEBvXv3Rs+ePdGzZ084OTmV+7iEkNqDAkTDAgICkJycjCVLlpQrSGRTtcoC459//kFmZqZcmbp163ItjF69esHNzY3uzCaE8EYBomECgQDe3t7o27cvN8S4OkHCGMOTJ0+4wLh+/TpSU1PlylhaWqJHjx5cYHh4eFBgEEIqDAVINfGxIOnTp4/cVK1BQUHcVK0yJadq7dmzJ1q1agUdHR0NvSJCSE1HAVLNlAyS/fv3c0Eim5a1JENDQ3Tp0oULjHbt2slN1UoIIZWJAqSauXz5Mo4dO4Zr167h+fPn3HJZeJiammLw4MGYNGkSOnXqBENDQ01VlRBSy1GAVDPnz5/H1q1bAchP1dqjRw+cO3cOmzdvxsOHD9GjRw/NVpQQUutRgFQzQ4cOBQDubm9zc3OF+buXL1+u4VoSQggFSLXTrVs3dOvWDYwxheCgaVgJIdUJTchQzTDGEBgYiM6dO6Nfv34AgIsXL+LWrVvw9vam8CCEVBsUINUEBQchRNtQgGgYBQchRFtRgChx9OhRDB06FE5OThCJRGjWrBnWrVunMPhgRRg5ciQFByGkwjHGkJycjNjYWCQnJ8tNz1BRKECU+OWXX6Crq4s1a9bg3LlzGDNmDBYuXIjJkydX2DHq1q0LR0dH1KlTh4KDEFJh0tPTsWHDBjRt2hR16tSBi4sL6tSpg6ZNm2LDhg1IT0+vsGMJWGXEkpZ7//496tSpI7dsxYoVWLRoEZKSkmBra6vWfsRiMczNzZGRkQEzMzOF9ZqcD4QQUvMEBgZixIgRyM7Ohq+vL3x9fWFpaYm0tDQcO3YMx44dg0gkwuHDh+Ht7a1yPx/77pKhy3iV+DA8AMDT0xMA8ObNG7UD5GMMDAwqZD+EEBIYGAgfHx94e3tjx44dCvP5+Pn5ISkpCZMnT4aPjw/Onj1baoioQ2tOYcXExGD79u2YMmUKWrVqBV1dXQgEAqxYsUKt7c+fPw8vLy9YWVnB2NgYbdu2xaZNm1BUVKTW9jdu3IC+vj7c3NzK8zIIIaTCpaenY8SIEfD29sbJkydVTgZXr149nDx5Et7e3hgxYkT5T2cxLTF79mwGQOGxfPnyj267evVqrryrqytr2bIlEwqFDAAbNGgQk0qlpW7/+PFjJhKJ2MyZM8tU54yMDAaAZWRklGk7Qggpi99++43p6uqyxMREtcq/efOG6erqsg0bNihdr+53l9a0QGxsbODj44Nly5bhwoUL8PX1VWu7kJAQzJ8/H0KhEAcOHEB0dDQiIiIQHh4OW1tbnD59GuvXr1e5fUpKCoYOHQo3NzesWbOmol4OIYRUCMYY/vjjD/j6+sq1PA4ePIjjx48r3aZ+/foYNmwYfv/993JdnaU1fSALFy6Ue37o0CG1tluxYgUYY5gyZQpGjx7NLW/VqhXWr1+Pzz//HGvWrMHs2bMVhkKXSCQYMGAAcnNzce3aNRgbG5f/hRBCCE8vXrxAbGws4uPj8fr1a8THxyM6OhpPnz5VuBhn5cqVsLa2xrBhw5Tuy9fXF4cPH0Zqaiqsra151UdrAoQPsViMK1euAAAmTZqksN7Pzw/Tpk1DSkoKgoKC0LdvX25dXl4ehg4dipcvXyI4OBh2dnZVVm9CSO2SnZ2N169fc6Ege+jo6OD333/nyg0dOhSRkZFK9/H69Wu550OGDCm1dWFpaQkAyMzMpABR5v79+8jPz4ehoSHatm2rsF5PTw/t27fH1atXcefOHS5ApFIpRo8ejdu3b+PatWtwd3ev6qoTQmqI3NxcuXDIycnB1KlTufWffvopgoODlW5rYWEhFyBNmjSBVCqFo6Mj9zA3N8c333yDZcuWyW37sQuM0tLSABTPMcRXjQ4Q2YRMTk5O0NVV/lJdXV1x9epVucmbZsyYgRMnTmD58uWQSqW4ffs2t87NzU3pZb5AcaslLy+Pey4WiyviZRBSIzDGkJKSAolEAhMTE1hbW2v9PVB5eXlISEhAamoq2rVrxy2fPXs2bty4gfj4eCQnJ8ttY2FhIRcgsi9wY2NjuWBwcHCAo6MjGGPc+3TkyBGFOjDG8N///hd37twpU92PHTsGd3d3WFlZlWm7kmp0gMgSVtZUU0a2TlYWKB5SBAAWLVqERYsWyZXfvXs3Jk6cqHRfq1evxtKlS8tTZUJqnPT0dOzZswd//PEHnj59yi13d3fHtGnTMGHCBFhYWGiugioUFhbK/fD8888/ERYWxp1eev36Nd69ewcAMDc3l7sk9tmzZ7h//z733MjISC4YSu57x44dEIlEMDc35xWoAoEA06ZNw5w5c5CUlKTyEt6SEhMTcfz4caxbt65cIV6jAyQ3NxcAoK+vr7KM7Ga+nJwcbllsbCyv482bNw/ffvst91wsFsPR0ZHXvgipCT68M3r58uVyd0bPmTMHP/7440fvjK4s9+/fx5MnT7jTSyX7IPLz85GamsqVPXz4MC5cuKCwD0NDQ9StWxe5ubncFNM//PADZs6cybUiLC0tVX5RV0T/6oQJE/Djjz9i8uTJOHnypMozLkBxME6ZMgUikQjjx48v13FrdIDI/jFl84krIzvlZGRkVO7jGRgY0N3lhPx/mrgzGij+gnzz5o1cGMj+TktLw7Vr17iyCxYsUBoKMpmZmdwpJj8/P7Ru3Vru9JKDg4PSU3Hdu3cv9+soCwsLCxw+fBg+Pj4YMmQItm/fjvr16yuUS0xMxJQpUxAYGIhz586Vu+VXowNE2empD6lzmosQUjYf3hmt6hex7M7oIUOGYMSIEXj16lWpX2qFhYVISkqSC4W3b9/ip59+4soMHjwY58+fV7mPkqHg6emJrKwshX4H2X9NTEy47fz9/cv4LlQtb29vnD17FiNGjICTkxOGDRumMBbW8ePHIRKJcO7cObmrTvmq0QHSqFEjAEBcXJzC+UyZly9fypUlhJTfnj17kJ2djR07dpR6OgUAdHV1sX37djg5OWHjxo3w9vbGmzdvMHToUK7MnDlzEBAQgMTEREilUoV9LFiwgBv0z8HBAXp6erC3t5cLA9nfJe/3Wr58eQW94urB29sbr169wt69e/H777/j8OHD3Dp3d3esW7cOEyZMgLm5eYUcr0YHSJs2baCnp4fc3FyEh4ejQ4cOcusLCgpw9+5dAEDHjh01UUVCahxld0YzxpCeni7X0t+1axcuXbrEtSakUikWL16MxYsXA4DcSLASiYS7z0FXVxf29vZyrYWSofLrr7/ijz/+gFCoNQNtVCgLCwvMmjULX331FVJTU7kWl5WVVYVf9VajA8TMzAxeXl64cOECdu7cqRAgR44cgVgshrW1NXr06KGZShJSg8TFxSEkJARPnz5Fo0aN4Ovri5cvX+Lly5cQi8UQi8Xc6aPQ0FAEBAQo7MPOzg7Ozs7IzMzkAuTrr7/GF198AQcHB9ja2kJHR0dlHUQiUeW8OC0jEAhgbW3N+yZBddToAAGKm7YXL17Ejh070KNHD244k4iICO6Kqe+++67UK7UIIcWtiKSkJMTExHChEBMTg82bN3PD/KxcuRLbtm0DAJw9e1ZhH69evULz5s0BAMOHD4e7uzvXioiJicGYMWNw8+ZNODs7y23XpEmTyn1xhB81B3vUuODgYGZtbc09DAwMGAAmEonklsfFxSlsu2LFCpWj8Q4cOJAVFhZWSp1pNF6ibTIzM9m///7L8vLyuGUbN25kTZs2ZUZGRkpHxH748CFX9rfffmNNmzZlANiAAQPYxo0b2ZkzZ9ijR49YVlZWqccOCAhgAFhycnKlvT6iHnW/u7SmBVJQUICUlBSF5dnZ2cjOzuaeq+pga9WqFX799VeEhYUhKSkJLVq0gL+/P2bOnFlqc5iQmigqKgq3bt3iWhGyFsX79+8BAJGRkWjWrBkAICsrC1FRUQAAoVAIJycnuLi4wNXVFa6urnL9GrNnz8asWbPQtGlTmJqa4quvvlK7ThVxZzSpWloTID169CjXsMM+Pj7w8fGpwBoRUv0wxpCamqpwmunly5f4448/0LBhQwDAiRMnsGDBAqX7sLKykvux5ufnB09PT7i6usLJyUlh1OoPafLOaFK1aE70SqTuvMJEM5iWjs2Ul5eHV69e4eXLl2jfvj3XSbpt2zbMnTtX5RhsZ8+excCBAwEUz9C5ceNGrhUhe7i4uFTIJZ7p6elo0KABPv30U7XujB4yZAhu3Ljx0ftASNWgOdEJUUGbxmb6999/cfLkSbnWREJCAtcaP3fuHAYMGAAAMDEx4cKjfv36cqeZXFxc0KpVK26/AwYM4LarDJq6M5pULWqBVCJqgVQ/H47N9OGduseOHYNIJKr0sZkkEoncaaaSp5o2btwILy8vAMD+/fsxduxYhe1NTEzg4uKC1atXc62KtLQ0JCUlwdnZuUKG5qkIJd/v0u6MPnLkSIXcGU0qhtrfXZXcmV+r0VVY1cvFixeZrq4uGzhwoMq5oxMTE9nAgQOZrq4uu3jxIu9jFRQUsJiYGHb16lW2Y8cO9vTpU27doUOHlF7NJHts2bKFKxsZGckmTZrEVq5cyQ4cOMBu377N3r17x4qKinjXraqlpaWxDRs2MHd3d7nX6e7uzjZs2MDS09M1XUXyAXW/u6gFUomoBVJ9VPQ5ecYYioqKuCv4IiMjsXHjRq4VIRs+R+b333/HtGnTAAA3b95E165dYWVlxZ1eKtkP0bJlS9StW7di34BqgP3/Dv7KvDOaVAzqAyGkBL5jM61duxZdu3blgqHkaaeff/4ZX375JYDigNq+fbvcfvT19eHs7AxXV1e5K5Hat2+PtLS0Wne+vyrujCZViwKE1HhMydhMsuXv3r3D8+fPuWDo3r07evTogfr16+PTTz/FqlWrVO5XNhAnUHyn9I8//ijXorCzs1M6HpO+vj6NfEBqBAoQUuO9f/8eT58+xfLlyxEbG4sFCxbg2bNnePbsmcIlr99//z03Lpqfnx+CgoLQtGlTNG7cWOGqppLDbdjY2NBslKTWoQAhNUJeXh5evnzJBUPJh6+vL4DiOV90dHRw4MABbjuBQAAnJycuGEqOyuzm5gag+J6JD8dmIoRQgBAtUlRUhPj4eDx79gzm5ubc6MqvX79GgwYNUFRUpHS7uLg4AMWXudrb2+Onn35Co0aN0LhxY7i5uXEzV35INse1bPRYQog8ugqrEtFVWPzl5eXhwIEDci2JFy9ecPPcjxo1CgcPHgRQPP6ZsbEx9PT00LhxY4VHo0aN0KlTJ7Ru3RqHDh1Suw4jR45EREQEoqKi6GohUqvQVVikWpNIJHj+/LlcQDRs2JCbTEgoFGLq1Klyl8ICgJ6eHtzc3GBnZ8ct09HRQXx8PGxsbFR+0dPYTIRUPGqBVKLa3gIpKChAWload08DYwx9+vRBVFQU3rx5o1C+Q4cOuHPnDvfc398fIpFIrjXRoEGDj16GqwyNzUSI+qgFoqWYFg7wJ+uXePbsmVyr4uXLl+jYsSNu3rwJoLjDOjY2lgsPGxsbuXBo0aKF3H53795dYXWksZkIqXjUAqlEZWmBVPcB/lJTU7lgyM3NxdSpU7l1zs7OePXqldLtnJyc5NZdvXoVJiYmaNSokUbmfaCxmQj5OHW/uyhAKpG6/wjVZYC/kn7//XfcuXOHC43U1FRuna2tLZKSkrjnAwcOxIsXL5R2YNvZ2VW7FlR6ejr27t2L33//XSGsp0+fjgkTJlTIkOaEaCsKkGpAnX+EwMBA+Pj4wNvbGzt27FDawZuUlITJkycjMDAQZ8+eLVeIFBYWIjY2VuFeiczMTLn+h969e+PatWty2zo4OHDBsHnzZm4cKMZYtQsJddDYTIQoRwFSDXzsH6GyOnYZY0hMTERsbCw6d+7MLR83bhwOHTqkcGWTTGZmJkxMTAAUjx31+vVrLjAaNmwIY2NjNV85IUSbUSe6FuA7wN/evXsxa9YsAMDjx48RHh6u0KLIysqCQCBAVlYWNzeEoaEhCgsLYWRkxN1IV/JhYGDAHW/ChAmV98IJITUCtUAqUWkpzhhD06ZNP3pzW05ODqKjo7lg2Lp1K/T19fHkyRMIBAL4+/vjzz//VNhOR0cHLi4uuHz5MjcMR1xcHAQCAezt7ZUO8kcIIQC1QKq9lJQUboC/D+3duxf79u3Ds2fPEBcXB2UZn5qaCmtra3To0AGxsbEKrQkXFxeFEV+dnJwq7fUQQmofChANkUgkAIoH+PtQXFwcLl++zD03NzeHu7s7GjduDKFQiL179yIzMxPW1taYNm0aN1ERIYRUJQoQDZF1VqelpSmsGzRoEOzt7bnWRMkhOg4fPoy9e/fSAH+EEI2jANEQa2truLu749ixY/Dz85Nb17JlS7Rs2VLpdseOHYO7u7tGbsIjhJCSqCdVQwQCAaZNm4Zjx47J3ZRXGtkAf9OnT6f7FQghGkcBokETJkyASCTC5MmTVd6bIVNYWIgpU6ZAJBJh/PjxVVRDQghRjQJEg2QD/AUGBmLIkCFITExUWi4xMRFDhgxBYGAgjhw5QgP8EUKqBeoD0TBvb2+cPXsWI0aMgJOTU6kD/J07d44G+COEVBt0I2ElKutovDTAHyGkOqCxsKoBPhNK0QB/hBBNozvRtZRAIIC1tTWsra01XRVCCCkVdaITQgjhhQKEEEIILxQghBBCeKEAIYQQwgsFCCGEEF4oQAghhPBCAUIIIYQXChBCCCG8UIAQQgjhhQKEEEIILxQghBBCeKEAIYQQwgsFCCGEEF4oQAghhPBCAUIIIYQXChBCCCG8UIAQQgjhhQKEEEIILxQghBBCeKEAIYQQwgsFCCGEEF4oQAghhPBCAUIIIYQXChBCCCG8UIAQQgjhhQKEEEIILxQghBBCeKEAIYQQwgsFCCGEEF4oQAghhPBCAUIIIYQXChBCCCG8UIAQQgjhhQKEEEIILxQghBBCeKEAIYQQwgsFCCGEEF4oQAghhPBCAaLE69ev8dVXX6Fjx44wNDSEQCDQdJUIIaTaoQBR4sWLFzhy5Ajq1q2Ljh07aro6hBBSLVGAKNGtWzckJSXhzJkz6N+/v6arQwgh1RIFiBJCIb0thBDyMVrzTRkTE4Pt27djypQpaNWqFXR1dSEQCLBixQq1tj9//jy8vLxgZWUFY2NjtG3bFps2bUJRUVEl15wQQmomXU1XQF0bNmzAhg0beG27Zs0azJs3DwDg6uoKExMTREREYNasWbhy5QpOnDhBrQ5CCCkjrfnWtLGxgY+PD5YtW4YLFy7A19dXre1CQkIwf/58CIVCHDhwANHR0YiIiEB4eDhsbW1x+vRprF+/vpJrTwghNY/WBMjChQtx5swZLFq0CP369YOJiYla261YsQKMMUyePBmjR4/mlrdq1YoLjjVr1qCgoKBS6k0IITWV1gQIH2KxGFeuXAEATJo0SWG9n58fzMzMkJKSgqCgoKquHiGEaLUaHSD3799Hfn4+DA0N0bZtW4X1enp6aN++PQDgzp07VV09QgjRalrTic7H8+fPAQBOTk7Q1VX+Ul1dXXH16lWurMzRo0cBAJGRkXLPPTw84OHhUVlVJoQQrVGjAyQtLQ0AYGlpqbKMbJ2srIyfn5/S54sXL8aSJUuU7isvLw95eXnc84yMDADFp9IIIURbyL6zGGOllqvRAZKbmwsA0NfXV1nGwMAAAJCTkyO3/GNvnDKrV6/G0qVLFZY7OjqWeV+EEKJpmZmZMDc3V7m+RgeIoaEhACA/P19lGVmLwcjIqNzHmzdvHr799lvueVFREVJTU2FtbV2mARnFYjEcHR0RHx8PMzOzcteLqEbvddWi97tq8X2/GWPIzMyEnZ1dqeVqdICoOj1VkjqnudRlYGDAtWhkLCwseO/PzMyM/ierIvReVy16v6sWn/e7tJaHTI2+CqtRo0YAgLi4OBQWFiot8/LlS7myhBBC1FOjA6RNmzbQ09NDbm4uwsPDFdYXFBTg7t27AEDDthNCSBnV6AAxMzODl5cXAGDnzp0K648cOQKxWAxra2v06NGjimunmoGBARYvXqxwOoxUPHqvqxa931Wr0t9vpqUmTJjAALDly5eXWi44OJgJBAImFArZgQMHuOUPHjxgtra2DAD76aefKru6hBBS4wgY43G9qgbcvHkTgwcP5p5LJBLk5eVBJBLJXUF1//59hctmV65ciYULFwL432i8kZGRKCoqwsCBA3Hq1Cno6OhUzQshhJAaQmuuwiooKEBKSorC8uzsbGRnZ3PPpVKpQpkFCxagVatW+PXXXxEWFoakpCS0aNEC/v7+mDlzJoUHIYTwoDUtEEIIIdVLje5EJ4QQUnkoQKqBiRMnQiAQlPqQDctC1FOeKZBDQkIwePBg1KlTB0ZGRvDw8MDy5cvp30AFPu/1kiVLPvqZf/LkSRW+Cu3AGENwcDDmzp2LTp06wcLCAvr6+rCzs4Ovr+9Hp6Wo6M+21vSB1AaNGjVC3bp1la6jKXfLhu8UyPv378eECRMglUphb28PR0dHREZG4scff8SZM2dw/fp1iESiSqix9irPdNOOjo5wcnJSuo7eZ0XXrl3jbk0QCoVo2LAhjI2N8fz5cxw/fhzHjx/HwoULsXz5coVtK+WzrdFrwAhj7H+XJO/evVvTVakxli9fznx8fNiyZcvYhQsXmK+v70cv+46JiWEGBgYMAPv5559ZUVERY4yx2NhY5u7uzgCwGTNmVNVL0Bp83uvFixczAGzx4sVVV9Ea4PLly6xhw4bs999/Z6mpqdzyvLw8Nm/ePAaAAWBnzpyR266yPtsUINUABUjlU+e+oenTpzMArG/fvgrrbt68yQAwPT09lpSUVJlV1XrqvNcUIPxkZGSwgoIClev79+/PALBBgwbJLa+szzadFyEExeeWT5w4AUD59MedO3dGkyZNUFBQgFOnTlV19QgBUDy6hqrJ8QCgT58+AIBnz55xyyrzs00BUo0cPXoUQ4YMQa9evTBq1Chs2rSJm5SKVK64uDgkJiYCALp06aK0jGw5TX9ccYKCguDn54devXph+PDh+Pnnn5GUlKTpamktWWd4yZurK/OzTZ3o1ci5c+fkngcEBGDx4sU4cOAA+vXrp6Fa1Q6yKY0NDAxUzoHg6uoqV5aU3z///CP3/NixY1iyZAl+//13TJw4UTOV0lKMMRw5cgSAfFBU5mebWiDVgJubG1atWoWIiAiIxWJkZmbi0qVL6NixI9LS0jBkyBDcu3dP09Ws0WTzwlhYWKic/Eud+WWIeurXr4/58+fj7t27SElJQXZ2Nm7evIn+/fsjJycHX3zxBc6cOaPpamqV7du34/79+9DX18fXX3/NLa/Mzza1QKqBRYsWKSzr06cPunfvjk8//RShoaH4/vvvcfXqVQ3UrnYoz/THpOy+/PJLhWWdO3fGuXPn4OvrixMnTuCbb76Bj49PmWbzrK3Cw8Mxe/ZsAMCKFSvg5ubGravMzza1QKoxfX197nru69ev0y/fSlTV0x8T5QQCAdasWQMAiI6Oxr///qvhGlV/MTEx8PHxQW5uLsaMGYM5c+bIra/MzzYFSDX3ySefACieX102eyKpeLImfHp6OpiK4eEqcvpjolrjxo1hZWUFAHjx4oWGa1O9JSUloU+fPkhMTMTAgQPx559/KrTYKvOzTQFSzenp6XF/q5qWl5SfbErjvLw8vHnzRmkZmv646sg+9/SZVy01NRV9+vRBdHQ0unfvjiNHjsh9X8hU5mebAqSae/ToEfe3g4ODBmtSszk5OaFevXoAiueeUUa2nKY/rlzJycl49+4dAPrMqyKRSDBgwABERkaiffv2OHPmjMrTT5X52aYAqebWrVsHAGjSpAns7e01XJuaSyAQYOjQoQCUT39869YtPHnyBHp6ehg0aFBVV69WWb9+PRhjMDc3R/v27TVdnWonLy8PgwcPxp07d9CsWTNcvHgRpqamKstX5mebAkTDLl++jHnz5iEmJkZueUZGBmbNmoWDBw8CAH788UdNVK9WmTt3LvT19XHp0iWsXbuWO1/86tUrfPHFFwCAyZMnc7/mCD+PHj3C9OnT5VrXQPHVQqtWrcJPP/0EAPj+++9LvXKoNpJKpRg1ahSuXbsGNzc3XL58mesvKk2lfbbLNPAJqXAnTpzgBkCzt7dn7du3Z61bt2b6+voMABMIBDReEA/BwcHM2tqae8gGkhOJRHLL4+Li5Lbbs2cPEwqF3L9HmzZtmJ6eHgPAPD09mUQi0dArqr7K+l7fv3+f+8zXqVOHeXp6Mk9PTyYSibjlkyZN4gb8I/9z4MAB7j1q1KgR69Kli9LH8OHDFbatjM82BYiGxcXFsQULFrBevXoxJycnZmRkxAwNDZmLiwsbP348u337tqarqJWCgoK4/9FKe8TExChse/PmTebj48OsrKyYgYEBc3d3Z0uWLGE5OTlV/0K0QFnf67S0NLZ8+XLWv39/5uLiwkxMTJi+vj5zcHBgw4cPZxcvXtTsC6rGdu/erdZ73aBBA6XbV/Rnm6a0JYQQwgv1gRBCCOGFAoQQQggvFCCEEEJ4oQAhhBDCCwUIIYQQXihACCGE8EIBQgghhBcKEEIIIbxQgBBCCOGFAoQQQggvFCCEaCFnZ2cIBALExsZquiqkFqMAIYQQwgsFCCGEEF4oQAghhPBCAUIIIYQXChBCCCG8UIAQQgjhhQKEEEIILxQghBBCeKEAIYQQwgsFCCGEEF4oQAghhPBCAUIIIYQXChBCCCG8UIAQQgjhhQKEEEIILxQghBBCeKEAIYQQwouAMcY0XQlCCCHah1oghBBCeKEAIYQQwgsFCCGEEF4oQAghhPBCAUIIIYQXChBCCCG8UIAQQgjhhQKEEEIILxQghBBCeKEAIYQQwgsFCCGEEF4oQAghhPBCAUIIIYSX/weyNouuQwDQXgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 400x550 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[6163.9276369  2822.81574561  188.44807835  198.07288337]\n",
      " [2499.93660779  272.36033653   62.15370401  526.13591194]\n",
      " [ 723.44405776   45.15151256   59.35716795 1526.93412209]\n",
      " [ 872.86000531   34.02747999   51.10201927  660.02066636]]\n",
      "(4, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x550 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[ 414.80438833   40.0414021    21.92549465   42.59338713]\n",
      " [ 627.57374372   59.16301529   24.2696531    74.22217321]\n",
      " [ 826.82910253   77.18098363   26.24328114  108.6280849 ]\n",
      " [1018.46426988   94.23741976   29.29440295  140.82900071]\n",
      " [1197.05951454  111.23760028   34.44424897  176.88226628]\n",
      " [1374.06784358  129.64148702   37.41784831  210.6957581 ]\n",
      " [1529.26588728  144.45257409   42.78352014  246.40536118]\n",
      " [1672.74541947  162.32212626   45.22418313  278.77238607]\n",
      " [1814.76187177  176.03201734   47.43778753  313.54968286]\n",
      " [1969.66762527  195.35851048   49.9348364   347.51624036]\n",
      " [2102.56206588  208.69197726   51.45965913  382.06315446]\n",
      " [2214.4997029   227.06901746   55.52009997  416.10708022]\n",
      " [2300.79588869  240.25148637   57.81109619  454.62214947]\n",
      " [2402.77636887  259.99590536   60.75941478  489.54155874]\n",
      " [2499.93660779  272.36033653   62.15370401  526.13591194]]\n",
      "[[2.61784334 1.60250928 1.3409494  1.62934218]\n",
      " [2.79766477 1.7720503  1.38506357 1.87053367]\n",
      " [2.91741575 1.88751031 1.41901813 2.03594212]\n",
      " [3.0079458  1.97422339 1.46678465 2.1486921 ]\n",
      " [3.07811574 2.04625161 1.53711672 2.24768429]\n",
      " [3.13800818 2.112744   1.57307881 2.32365579]\n",
      " [3.184483   2.15972529 1.63127651 2.39165015]\n",
      " [3.22342985 2.21037772 1.65537073 2.44524975]\n",
      " [3.25881965 2.24559167 1.67612443 2.49630637]\n",
      " [3.29439295 2.29083234 1.69840363 2.54097511]\n",
      " [3.32274882 2.31950575 1.71146691 2.58213516]\n",
      " [3.34527563 2.35615788 1.74445024 2.61920511]\n",
      " [3.36187809 2.38066608 1.7620112  2.65765059]\n",
      " [3.38071335 2.41496651 1.78361358 2.68978957]\n",
      " [3.397929   2.43514386 1.79346702 2.72109795]]\n",
      "(15, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAcIAAAKKCAYAAACu+1vZAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAA9hAAAPYQGoP6dpAACiCklEQVR4nOzdd1gU19cH8O/SWZoIiA1EVFCUIhbU2BtGjV2sUTGWnyUajYlRY6yJSUxM7FGxYBd7h6ixISoKiKJEEVFQsYBK73veP3x34kpbll1Y2PN5nnkSZu7cuYO6Z28XERGBMcYY01Ba5V0AxhhjrDxxIGSMMabROBAyxhjTaBwIGWOMaTQOhIwxxjQaB0LGGGMajQMhY4wxjcaBsAi7d+9G8+bNYWhoCAsLC3Tr1g0JCQnlXSzGGGNKxIGwEL/88gu8vb3Ro0cPnDp1Cr6+vnB1dUVWVlZ5F40xxpgSiXhlmfwePHiAxo0bY+3atZgwYUJ5F4cxxpgKcY2wAFu3boWBgQHGjBlT3kVhjDGmYhUmEMbExGDTpk0YP348XF1doaOjA5FIhKVLl8p1/6lTp9C1a1dUrVoVRkZGcHd3x+rVqyGRSPKlvXr1KhwdHeHr64s6depAR0cHTZs2RUBAgLJfizHGWDnTKe8CyGvlypVYuXKlQvf+/PPPmDNnDgDA3t4exsbGCA8Px7Rp03D27FkcPnwYWlr/fSd48eIFnj17hgULFuCXX35BtWrV8Mcff+Czzz7DnTt34OjoqJR3YowxVv4qTI3Q0tISvXv3xuLFi3H69GkMHDhQrvuuXr2KuXPnQktLC7t370Z0dDTCw8MRGhoKa2trHDt2DCtWrJC5Jy8vD6mpqfDx8cHnn38OT09PHD58GFWrVsVvv/2mitdjjDFWTipMIPz+++9x/PhxzJ8/Hz169ICxsbFc9y1duhREhHHjxmHYsGHCeVdXVyEA/vzzz8jJyRGuVa1aFQDQqVMn4ZyhoSFatWqFe/fuKeN1GGOMqYkKEwgVkZycjLNnzwIAvvjii3zXBw8eDFNTUyQmJuL8+fPC+caNG0MkEuVLT0TIzMxUXYEZY4yVuUodCMPCwpCdnQ0DAwO4u7vnu66rq4sWLVoAAK5fvy6c7927N4gI586dE86lp6fj6tWraNasmeoLzhhjrMxU6kAYFRUFALC1tYWOTsHjguzt7WXSAkC/fv3QsmVLjBs3Dtu2bcOpU6fQt29fpKWl4euvv1Z9wRljjJWZCjNqVBFv374FAJibmxeaRnpNmhYAtLS0cPLkScyaNQszZ85ERkYGPDw8cP78+SJHjGZlZcmsPCORSPDmzRtYWFgU2NTKGGNMdYgIKSkpqFmzpszMgI9V6kAo7c/T09MrNI2+vj4AICMjQ+a8paUltm3bVqLnLVu2DIsWLSpZIRljjKlUXFwcateuXej1Sh0IDQwMAADZ2dmFppHW4AwNDUv9vDlz5mDmzJnCz0lJSbC1tUVcXBxMTU1LnT9jjDH5JScnw8bGBiYmJkWmq9SBsKBmz4/J03wqL319faGG+SFTU1MOhIwxVk6K65qq1INlGjRoAACIjY1Fbm5ugWkePXokk5YxxphmqdSBsGnTptDV1UVmZiZCQ0PzXc/JycGNGzcAAB4eHmVdPMYYY2qgUgdCU1NTdO3aFQCwefPmfNf379+P5ORkWFhYoGPHjmVcOsYYY+qgUgdCAJg3bx5EIhF8fHywZ88e4Xx4eLgwsOXbb78tcmQpY4yxyqvCbMx75coV9O3bV/g5NTUVWVlZEIvFMiM+w8LCYGNjI3Pvjz/+iO+//x7Af7tPREREQCKRoFevXjh69Ci0tbWVXubk5GSYmZkhKSmJB8swxlgZk/czuMKMGs3JyUFiYmK+8+np6UhPTxd+zsvLy5dm3rx5cHV1xR9//IGQkBC8ePECzs7O8Pb2xtSpU1USBBljjFUMFaZGWBFxjZAxxsqPvJ/Blb6PkDHGGCsKB0LGGGMajQMhY4wxjcaBkDHGmEbjQMgYY0yjcSBkjDGm0TgQMsYY02gcCBljjGk0DoSMMcY0GgdCxhhjGo0DIWOMMY3GgZBVWMePH8eQIUNga2sLAwMDVK1aFc2aNcP8+fPx8uXLAu/Ztm0bRCIR7OzsFH7ul19+CZFIBJFIhDNnzhSZVp7n+fr6QltbGyKRCL/++qvC5WKMKabC7D7BSi82NhYJCQklvs/S0hK2trYqKJFikpKSMGTIEAQEBAAArKys4OzsjOTkZISFhSE0NBQrV66Ej48PvLy8lPrsnJwc7N27V/h5x44d6Natm8L5bdmyBePHj4dEIsHvv/8u7JHJGCtDxFQmKSmJAFBSUlJ5F4WePHlCYrGYAJT4EIvF9OTJk/J+BSIiysrKohYtWhAAsrOzo1OnTpFEIhGux8bG0tChQwkAaWlp0YEDB2Tu37p1KwGgOnXqKPT8Y8eOEQCqUqUKASAjIyNKTU0tNH1Rz9u0aROJRCICQCtXrlSoPIyxwsn7Gcw1Qg2RkJCA9PR07Ny5E40aNZL7vsjISIwcORIJCQlqUStcsGABbty4gRo1auDy5cuoXbu2zHUbGxvs2bMHhoaG2Lp1K8aNG4e2bdvC2tpaKc/fsWMHAGDKlCk4cuQI7t69i8OHD2PkyJElymfDhg2YNGkSAGDt2rWYPHmyUsrHGCs5DoQaplGjRnB3dy/vYijk3bt3WLNmDQDgt99+yxcEP7Ry5UocP34cCQkJWLNmDZYsWVLq5yclJeH48eMAgOHDh0MsFmPevHnYsWNHiQLh+vXrMWXKFOH/J06cWOqyMcYUx4NlWIVx6tQppKamwtLSEoMHDy4yrYmJCUaMGAEA8PPzU8rz/fz8kJmZCVdXVzg5OWH48OEQiUQ4d+4c4uPj5cpjzZo1Qu1v06ZNHAQZUwMcCFmFERQUBABo06YNdHV1i03fvn17AMCDBw+QmJhY6udLm0WlAdbOzg5t2rRBXl4edu/eXez9q1atwpdffgktLS1s2bIFX3zxRanLxBgrPQ6EFUxaWhrS0tJARMK57OxspKWlISsrq8C0EolEOJebm4u0tDRkZmYWmzYnJwcZGRn5ypCeno60tDTk5eXly7eg9Mry7NkzAEC9evXkSv9hOum9inr8+DECAwMhEokwdOhQ4fzw4cMB/BckC/Ps2TNMnz4dIpEIvr6+GDNmTKnKwxhTHg6EFYyxsTGMjY1lpkEsX74cxsbGmDp1qkzaatWqwdjYGLGxscK5ffv2wdjYOF9txM7ODsbGxoiMjBTObdu2DW3bts1XBicnJxgbGyM0NDRfvn369Cn1OxYmJSUFAGBkZCRX+g/TSe9V1M6dO0FEaNeuHWxsbITzXl5e0NXVRXh4OO7cuVPo/dIvLkSEp0+flqosjDHl4kDIKgwTExMA72uv8vgwnfReRe3cuRPAfzVAKUtLS3Tv3h1A0bXC2rVr46effgIAzJkzB2vXri1VeRhjSlQGUzk0lirmEaamplJqaqrM3LmsrCxKTU2lzMzMAtPm5eVRSEgIAaDr169TamoqZWRkFJpWKjs7mwIDAwkAhYSECOfT0tIoNTWVcnNzhXM5OTmUmppK6enpSnvXj02ZMoUAUJ8+feRKf/DgQWEuZEJCAhEpNo/w+vXrBIB0dXUpMTEx3/Xdu3cTAKpVq5bM76+g582ZM4cAkEgkoq1bt8pdBsZYycn7Gcw1wgrGyMgIRkZGEIlEwjk9PT0YGRlBX1+/wLRaWv/9Mevo6MDIyAgGBgbFptXV1YWhoWG+MojFYhgZGUFbWztfvgWlV5Y2bdoAeD9oJjc3t9j0ly5dAgA0aNAAFhYWCj93+/btAN73mVpYWAjLq0kPaS3x2bNn+Oeff4rM66effsKXX34JIsK4ceNw4MABhcvFGFMODoSswujZsyeMjIyQkJCA/fv3F5k2JSUFu3btAgAMGTJE4Wfm5ORg3759AAALCwtYW1sXeBgbGwMoftAM8H6Oo7e3N/Ly8jB8+HCcOnVK4fIxxkqPAyGrMKpUqSJMRP/666+LHHQyffp0JCQkwMzMTLhHEadPn0ZCQgKMjIzw+PFjvHjxosDj4MGDAIBDhw4hPT29yDxFIpGwDmpOTg4GDhyI8+fPK1xGxljpcCBkFcrixYvh7u6O+Ph4tG/fHv7+/jJTSZ4+fYrhw4dj69atEIlE2LhxI6pXr67w86Q1vP79+wu1voJ06dIFNWrUQGpqKg4fPlxsvlpaWti5cyd69+6NzMxM9OnTB9euXVO4nIwxxfESaxrmw+kRqkivavr6+jh37hwGDx6Ms2fP4tNPP4WVlRXq1KmDlJQUPHjwAEQEY2NjbNy4sdDdJ+Li4mBpaVnoc3r27IlVq1YJS6p9/vnnRZZLW1sbQ4cOxR9//IEdO3YIk+6Loquri/3796NXr174559/0LNnT5w/fx6urq7F3ssYUx4OhBrC0tISYrG4xItDA+8HxxQVNMpalSpVcObMGRw9ehQ7d+7EtWvXcPv2bRgaGsLV1RU9e/bEl19+WWRNUCKRFLnaTHJyMvbv34+srCxUr14dXbp0KbZcI0eOxB9//IGzZ8/ixYsXctVEDQwMcOzYMXTr1g1Xr15F9+7dcfHiRTRs2LDYexljyiGiD9uVmFIlJyfDzMwMSUlJMDU1Le/iVJr9CBljTB7yfgZzjVCD2NrackBjjLGP8GAZxhhjGo0DIWOMMY3GgZAxxphG40DIGGNMo3EgZIwxptE4EDLGGNNoHAgZY4xpNA6EjDHGNBoHQsYYYxqNAyFjjDGNxoGQMcaYRuNAyBhjTKNxIGSMMabROBAyxhjTaBwIGVNjY8aMgUgkwrZt28q7KIxVWhwIWYUVHByMKVOmoEmTJjA3N4euri4sLS3Rpk0bfPvttwgJCSnvIjLGKgDemFeDZGVlQU9PDyKRqLyLUirp6ekYN24c9uzZAwDQ1dVFvXr1YGpqijdv3iA4OBhXr17F8uXL8emnn+LUqVPlXGLGmDrjGqGGiIuLQ/369dGmTRsEBASAiMq7SArJycmBp6cn9uzZgxo1amDLli14+/YtIiMjcf36dURFRSEhIQHbtm2Dk5MT/vnnn/IuMmNMzXEg1BCvX7/G06dP8fr1a/To0aPCBsSFCxciMDAQNWvWxPXr1+Ht7Q0jIyOZNFWqVMHo0aMRHh6O+fPnl1NJGWMVBQdCDbNv3z74+/sDQIULiO/evcOqVasAAKtWrYKNjU2R6XV0dDBv3jyZcx07doRIJMKFCxdw69YtDBo0CNbW1tDS0pIZkJKbm4u//voLbdu2RZUqVWBgYICGDRvi+++/R3JycqHPfPr0KaZNmwYHBwcYGhqiSpUq6NSpEw4cOFDoPWlpaZgzZw7q1q0LAwMD2NnZ4euvv0ZqamqB6Vu1agWRSISDBw8Wmudvv/0GkUiEwYMHF5qGMfb/iKlMUlISAaCkpKTyLgqFhIQQAAoJCSEiIolEQv7+/tSqVSsCQK1atSJ/f3+SSCTlXNLC7dq1iwBQ9erVKTc3V6E8OnToQABo0aJFpK+vT8bGxtSsWTOyt7enrVu3EtH7P7f27dsTANLS0qI6depQkyZNSE9PjwBQo0aN6OXLl/nyvnDhApmZmREAMjQ0JGdnZ7KxsSEABIC+/vrrfPekpqZSy5YtCQCJRCJq0qQJOTk5kUgkInd3dxo6dCgBEMpGRLRhwwYCQJ999lmh79mkSRMCQCdOnFDo98RYZSDvZzAHQhVS50AoVZEC4pQpUwgA9e/fX+E8pIFQW1ubJkyYQGlpacK19PR0IiIh+HTp0oWio6OF62/evKEBAwYQABo0aJBMvs+ePaOqVauSSCSin376iTIzM4VrV65coVq1ahEAOn78uMx9M2bMIABUp04dioiIEM7funWLatWqRbq6uvkCYVJSEonFYtLR0SkwIEv/rEvzhYGxyoADoRpQZiCUSCSUmpqq8BEYGEgAKDAwsMDrKSkpdOTIEaF20rJlSzpy5AilpKSU6rmpqalKC6r9+vUjADRjxgyF85AGQldXV8rLy8t3PTw8XAhMycnJ+a6npaWRjY0NiUQievz4sXB+5syZRZbt+PHjBIA6d+4snEtOTiaxWEwA6OTJk/nuOXTokFCb/DAQEhF9/vnnBID++OOPfPdNmzaNANCsWbMK+zUwphE4EKoBZQbC1NRU4UOxoh2pqalK+G0SdenShQDQ999/X+D1PXv2FPj8D4OINBAuX768wDwWLlxIAOibb74ptBze3t4EgHbs2CGcs7OzIwB09+7dAu/JyckhPT09MjAwoJycHCIiOnnypBB0C/qykJeXJ9QkPw6E58+fJwDk5uYmcz47O5usrKwIgEwNkzFNJO9nMM8jZBWGiYkJgPeDSwpiZWWFTz75RPg5IiICSUlJBaZt1KhRgefv3LkDADh8+DCCgoIKTPPkyRMAwLNnzwAAqampePz4MQBgwoQJRb5DZmYmEhMTYW1tjQcPHgAAGjZsWODcTi0tLTg4OAjP+VCHDh1Qr1493Lp1C7dv34aLiwsA4NSpU3j9+jWaN2+Oxo0bF1kWxth7HAgrCLFYXOgoQnncunULbdu2RWBgINzc3ApNR0Q4d+4cfvrpJwQHB6Nly5aYP38+OnXqpPCzxWKxwvd+qFatWgAgBJ2PdenSBV26dBF+7tq1K86dO1dg2o+nXEhJA+fDhw/x8OHDIsuTkZEhcw8AXLlypch7PrxP+udpZWVVaFpra+sCz4tEIowZMwbz58+Hr68vfv/9dwCAr68vgPdLszHG5MOBsIIQiUSFfnjLw9DQUPhvQfkQEf7++28sXLgQ165dQ6tWreDv74/u3burzUo0rVu3xtq1axEUFIS8vDxoa2sr/RnGxsYAgE2bNmHcuHElugcAsrOzoaurW6L7Xr9+XWiaV69eFXptzJgxWLBgAXbt2oVffvkFSUlJOHnyJPT09DBs2DC5ysAY43mEGo+IEBAQgDZt2qBHjx4AAH9/fwQFBcHT01NtgiAA9OzZE8bGxnj58iUOHz6skmc4OTkBeN+sKi8zMzPUrFkTAHD37l2573NwcAAA3L9/v8B5nBKJBPfv3y/0/tq1a6Nbt254+fIl/P39sXv3bmRnZ6NPnz6oWrWq3OVgTNNxINRQFSkASpmbm2Pq1KkAgOnTpyM2Nlbpz+jfvz8AYOfOnUhMTJT7vgEDBgAA/vzzT7nvadu2LcRiMR4/foyAgIB8148dO1Zg/+CHxo4dC+B9kyg3izKmGA6EGqYiBsAPLVq0CK1bt8bz58/h4eGBLVu25Os7zcnJwYEDB4qsTRWmefPm8PLyQmJiIrp164awsDCZ63l5ebhw4QJGjBiBrKws4fzs2bNRtWpV+Pr6YubMmXj37p3MfW/evMGWLVuwdOlS4ZypqSnGjx8PAJg8eTIiIyOFa7dv38a0adOKbWbt168fLCwscOTIEYSEhKB69erCnytjTE4qH7+qwdRxQn29evXUfuJ8cVJTU8nLy0uYHqGrq0sNGzakli1bUr169YS5eQCoe/fuMvP9pNMnzp8/X2j+KSkp1K1bNyEPW1tb8vDwIGdnZzI0NBTOZ2RkyNwXGBhIlpaWQpmcnZ3Jw8OD7O3tSSQSEQAaMmRIvmc1a9ZMWFnG2dmZmjRpUuTKMh/78ssvhTLx3EHG/iPvZzDXCDVEtWrVYGNjAysrqwpVAyyIkZER9u3bh2vXruF///sfGjRogPj4eISGhuLdu3dwdnbG119/jZCQEAQEBKBOnTolyt/Y2Bj+/v7YtWsXPD09kZ6ejtDQUCQkJMDFxQWzZ89GcHAwDAwMZO775JNPcO/ePcybNw9OTk6IiYnB7du3oaWlhR49emDdunVYuXJlvmdduHABs2fPhq2tLe7fv4+UlBTMmDEDFy9ehL6+frHl9fb2Fv6fm0UZKzkRUQVYbbmCSk5OhpmZGZKSkmBqalrexak0+xEyWf7+/vj000/RvHlz3Lhxo7yLw5jakPczmKdPaBB5ahes4tm8eTMA2ZohY0x+3DTKWAV2/fp1HD58GKamphgxYkR5F4exColrhIxVQEOHDsXjx48RGhqKvLw8fPfddzAzMyvvYjFWIXEgZKwCunbtGmJjY1G7dm2MGzcOs2fPLu8iMVZhcSBkrAIqbL1VxljJcR8hY4wxjcaBkDHGmEbjQMgYY0yjcSAswIULFyASifIdzZs3L++iMcYYUzIeLFMEHx8fmV2+P9x3jjHGWOXAgbAIjRs3RqtWrcq7GIwxxlSIm0YZY4xptAoTCGNiYrBp0yaMHz8erq6u0NHRgUgkktnfrSinTp1C165dUbVqVRgZGcHd3R2rV6+GRCIp9J6+fftCW1sb1atXx8SJE/H27VtlvQ5jjDE1UWGaRleuXJlvCxt5/fzzz5gzZw4AwN7eHsbGxggPD8e0adNw9uxZHD58GFpa/30nMDMzw6xZs9ChQwcYGxvj6tWrWLZsGYKDgxEcHFzsZqmMMcYqjgoTCC0tLdG7d2+0bNkSLVq0gI+PDw4ePFjsfVevXsXcuXOhpaWFnTt3YtiwYQCA8PBweHp64tixY1ixYgVmzZol3NO0aVM0bdpU+Lljx45o0qQJ+vTpgwMHDgh5MMYYq/gqTNPo999/j+PHj2P+/Pno0aOH3CM4ly5dCiLCuHHjZAKYq6srVqxYAeB9jTEnJ6fIfHr37g0jIyPcvHlT8ZdgjDGmdipMIFREcnIyzp49CwD44osv8l0fPHgwTE1NkZiYiPPnz8uVJ29qW77s7OwgEomwbdu28i4KXr58CV1dXYhEInzyySf5ricnJ0MsFkMkEuHMmTNy5eni4gKRSITly5cXOJe1uIN3qGes5CpM06giwsLCkJ2dDQMDA7i7u+e7rqurixYtWuDcuXO4fv06unfvXmhex44dQ1paGlq0aKHKIpc5IkJiYiJSU1NhbGwMCwsLDvZy2rNnD3JzcwEAQUFBiI6ORr169YTrpqam6NOnD/bt24edO3eiW7duReZ3584d3LlzB1paWhg+fDiOHj2aL82rV68QFRUFfX39Ahd4cHBwKOVbMaZ5KnUgjIqKAgDY2tpCR6fgV7W3t8e5c+eEtAAwcuRI2Nvbw93dXRgs8+uvv6J58+YYOHBgmZRd1d69ewdfX1+sX78e9+/fF847Ojpi0qRJGD16NKpUqVJ+BawAduzYAQCoUqUK3r17h507d2LBggUyaT7//HPs27cPhw8fxvr16yEWi4vNr3PnzqhVqxYCAwPzpdm2bRu8vb1RvXr1Aq8zxkquUjeNSqc7mJubF5pGeu3DqRGNGzfG4cOHMWrUKPTs2RNbt27FxIkTce7cuUIDKgBkZWUhOTlZ5lBHAQEBqFOnDmbNmgU3Nzf4+fnhzJkz8PPzg5ubG2bNmoU6deogICCgvIuqtu7du4fQ0FAYGhri999/B/BfIPuQp6cnqlWrhpSUFBw7dqzQ/CQSCfbs2QPgffBkjJWdSh0IMzMzAQB6enqFptHX1wcAZGRkCOfmzJmDO3fuIDk5GdnZ2Xj06BF+++03mJqaFvm8ZcuWwczMTDhsbGyU8BbKFRAQgN69e6Ndu3aIi4vD3r17MXjwYHTt2hWDBw/G3r17ERcXh3bt2qF3794VIhguXLgQIpEICxcuRFJSEr766ivY2tpCX18f9evXx5IlS4QmzILcv38fEyZMQP369WFoaAgLCws0a9YMCxYsQHx8fIH3SINe7969MXz4cJiamiI6OhpXr16VSaejo4OhQ4cCAHbu3FloGS5cuICnT59CLBZjwIABJf0VMMZKoVIHQgMDAwBAdnZ2oWmysrIAAIaGhqV+3pw5c5CUlCQccXFxpc5Tmd69ewcvLy94enriyJEjqF69eoHpqlevjiNHjsDT0xNeXl549+5d2RZUQUlJSWjdujXWrl0LCwsL1KxZE9HR0fjhhx8wadKkAu/ZtWsXXFxcsGnTJjx//hxOTk6oVq0a7t69i8WLFxf4RUAikWDXrl0AgOHDh8PAwEAIXgXVCqU1vICAACQkJBRYDmmQ7N+/P69py1gZq9SBsKBmz4/J03wqL319fZiamsoc6sTX1xfp6enw8fEpsokXeF+T2bRpE9LT07F9+/YyKmHprF27FlZWVnjy5AnCwsIQExODY8eOQVtbGz4+Pvj3339l0t+8eRPe3t7Izs7Gt99+i9evXyMkJASRkZFISUnBnj17UL9+/XzPuXDhAuLi4mBubo6ePXsCAEaMGAEA2LdvX74vXs2bN0ejRo2Qm5uLffv25csvMzNTmBPLzaKMlb1KHQgbNGgAAIiNjS20aezRo0cyadVdWlpaoYe0KbigtKmpqVi7di369u0LExMTmabgwvKVjnpcu3YtiEhIm56eXmgZ0tPTy+T3UBAdHR3s2rULNWvWFM599tln6Nu3LwDg9OnTMukXLFiAnJwcjB07Fr/88guMjIyEa7q6uhg6dCjatm2b7znSWt/AgQOFZvfOnTujevXqePPmDU6dOpXvHmmAK6h59NixY0hOTkb16tXRtWvXkr42Y6yUKnUgbNq0KXR1dZGZmYnQ0NB813NycnDjxg0AgIeHR1kXTyHGxsaFHh+PaK1WrZpwzcTEBFFRUTh48CCMjY3x6aefyqS1s7MrMM9Dhw7hwYMHePPmjZDWycmp0DKU5/SSHj16oHbt2vnOS8sk/dIDvO8Tls7t+/bbb+V+RkZGhlB7Gz58uHBeS0tL6AssqHl0xIgREIlEuHbtGqKjo2WuSYPj8OHDoa2tLXdZGGPKUakDoampqfANe/Pmzfmu79+/H8nJybCwsEDHjh3LuHQVS0pKSnkXoVgfzuH7ULVq1QAAqampwrmHDx8iJycHVapUgaOjo9zPOHLkCFJSUlCzZk106NBB5pq0efTEiRP5muNtbW2F9NL+RQBITEyEv78/AG4WZay8VOpACADz5s2DSCSCj4+PMDwdeL/W6MyZMwG8rxEUNbJUnaSmphZ6fLz26qtXr4Rrjx8/BgBs374dqamp+ZoJHz9+XGCevr6+AAATExMh7b179wotg7SGXR4+bNr8kHRB9Q+bd6VTW0o6V1Ja2xs6dKjMQu3A+75ABwcHZGdnw8/PL9+90kD3YSDct28fcnJy0KRJE7i5uZWoLIwx5agwgfDKlSuwtLQUjr179wJ4P2Xhw/Mfj9T85JNPsGTJEkgkEgwfPhz16tWDq6sr3N3d8fLlS/Tq1Qtff/11ebySQoyMjAo9pKNkC0pra2sLR0dHnDx5EkZGRvlGyRaW58mTJ+Ho6IiqVasKacVicaHpi5owrk6kgb0kI2JfvnyJv//+GwCwYsWKApc4e/DgAYCCm0cHDRoEQ0NDPHjwAMHBwQD+axbl2iBj5afCBMKcnBwkJiYKh3TaQ3p6usz5vLy8fPfOmzcPx48fR+fOnZGYmIiHDx/C2dkZf/75J44ePaoR/TIikQiTJk3CwYMH8eLFC7nuiY+Px6FDhzB58uRKt+xagwYNoKenh3fv3smsrFOU3bt3Iy8vD/r6+rC2ti70AN5/cfuwTxJ431QvHbiza9cuPHr0CFevXhWWVGOMlY8KEwg7duwIIir2sLOzK/D+3r1749y5c3j37h3S0tJw69YtTJ8+XSOCoNTo0aMhFosxbty4IieYA0Bubi7Gjx8PsViMUaNGlVEJy46hoaGwtuxvv/0m1z3SWt53332HFy9eFHq0bt0aQMEjRKU1v7179woLh3fq1KnAQT6MsbJRYQIhK70qVarAz88PAQEB6NevX6GrpsTHx6Nfv34ICAjA/v37K+2aowsWLICuri58fHwwd+5cmakfOTk52Ldvn7Ce5927dxEWFgbg/Vq0RZFeLygQdu/eHdWqVcOrV6+wfPlyANwsylh540CoYTw9PXHixAlcvnwZtra2GDJkiMxao0OGDIGtrS0uX76MkydPFrkjR0XXvHlzbNmyBbq6uli2bBmsrKzQrFkzODk5wdTUFEOHDsXDhw8B/FcbbN26dYGT7D80ZMgQ6OrqIioqCteuXZO5pqOjI+yLmZmZyUuqMaYGOBBqIE9PTzx58gS///47wsPDMWTIEHTv3h1DhgxBeHg4fv/9d8TGxlbqICg1cuRI3Lp1C97e3rC0tERERARev36Nxo0bY+HChejRo4fMkmrF1QYBwMLCAj169ABQ9JJrAIQFDhhj5UdEH44pZ0qVnJwMMzMzJCUlqd1ya1JEhDdv3iAlJQUmJiaoWrVqpRsYwxjTTPJ+Blfq/QhZ8UQiESwsLGBhYVHeRWGMsXLBTaOMMcY0GgdCxhhjGo0DIWOMMY3GgZAxxphG40DIGGNMo3EgZIwxptE4EDLGGNNoHAgZY4xpNA6EjDHGNBoHQsYYYxqNAyFjjDGNxoGQMcaYRuNAyBhjTKNxIGSMMabROBAyxhjTaBwIWYViZ2cHkUgkcxgYGKBu3boYOXIkbty4UeT9d+7cwfTp0+Hi4gJzc3Po6enB2toa3bp1wx9//IHExESZ9BcuXJB51u3bt4vMv2nTpkLaMWPGlPZ1GWNlgAMhq5AaNGiATz75BJ988gkaNGiAFy9eYNeuXWjdujV27NiRL31eXh6mTZsGNzc3rFq1CpGRkahevTrc3NxgYGCAs2fPYubMmahXrx7Onj1b6HN37txZ6LW7d+/i1q1byng9xlgZ4kDIEBQUhPbt2yMoKKi8iyK3uXPnIjAwEIGBgbhz5w6eP3+OQYMGIS8vD1OmTMHbt29l0g8fPhyrV6+GkZERVq5cicTERERGRiI4OBhPnjxBTEwMvvvuO+Tk5CAiIiLf82rWrAkTExPs3r0bEomkwDJJA7Cjo6PyX5gxpjIcCBnWrFmDy5cvY+3ateVdFIWZm5tj8+bNMDIyQkpKCv7++2/hmo+PD/z8/GBoaIjz589j2rRpMDU1lbnfzs4Oy5Ytw40bN1C/fv18+RsaGmLAgAF49uwZzp8/n+86EWH37t0wMjJC//79lf+CjDGV4UCo4RISEnDw4EE4OjriwIEDSEhIKO8iKczU1BQODg4AgMePHwN43yT6448/AgB++OEHNGvWrMg8nJyc0Lt37wKvjRw5EgAKbHq9cOEC4uLi0L9/fxgZGSn6CoyxcsCBUMP5+voCAI4cOQIA2L59ezmWpvTS09MBAGKxGABw/fp1PH78GDo6OpgwYUKp8u7cuTNq1aqFQ4cOCc+RkvYdfv7556V6BmOs7OmUdwFY2Xn27Blevnwpc27jxo0YOHAgGjZsiAEDBmDDhg3o2LGjTBpra2vUqlWrDEuqmKioKERHRwMA3NzcAEDo92zSpAmqVq1aqvy1tLQwfPhwLF++HEePHsWwYcMAAJmZmThw4ABq1KiBLl26IDg4uFTPYYyVLQ6EFUxaWlqh17S1tWFgYFBo2pEjR+LChQv57tmyZQvS0tIwduxY+Pn55Ws+7Ny5M86dOyf8nJ6eDiIqsAwikUiojZWV5ORkBAcHY/r06cjNzcUnn3yCdu3aAXgf/AGgbt26SnnW559/juXLl2PHjh1CIDx69CiSk5Mxbtw4aGtrK+U5jLGyw4GwgjE2Ni70Ws+ePXHy5Enh52rVquVrwpNq2LAhdu3aBXNzc9StWxdWVlaF9g8+evRI5mcnJyc8efKkwLROTk64e/duca9Rat7e3vD29pY5p6WlhSFDhmD9+vXCuZSUFABQWr+ds7MzXFxccObMGbx69QrVqlXjZlHGKjjuI9RQDx48QEREhFw1JUtLyzIoUclI5xG2adMG9vb2AABdXV20aNEC5ubmQjoTExMARdekS2rkyJHIzc3Fnj17kJCQAH9/fzRu3FhojmWMVSxcI6xgUlNTC732cbPcq1evCkyXlpaGqVOnYvTo0ejWrRtq1KghjLJ88eIF6tevj8GDB2Pt2rUQi8XQ0pL9vnTv3r0im0bLwty5c2VWbrly5Qr69euHWbNmwdraWhjhKe3bjImJUdqzR4wYge+++w47d+6EtrY2cnNzuTbIWAXGgbCCKUkTX2FpjYyM0KlTJxw+fFioPUkkEpiYmKBWrVrQ0dFB586dYWVlVeD9Zd0HKI9PPvkEmzZtQv/+/TF9+nT06dMHpqamaNOmDQAgIiICb968KfWAGeD95PrOnTvj7NmzePXqFbS0tDBixIhS58sYKx/cNKqhQkJC0KRJE+Tl5cHb2xumpqYYO3YsJBIJGjdujJCQkPIuYon169cPrVq1wps3b7BixQoAgIeHB+zs7JCbm4uNGzcq7VnSGmdsbCw6dOiA2rVrKy1vxljZ4kCooUJCQmBiYoKWLVvCz88PM2bMwL59+9CyZUuYmJjg5s2b5V1EhXz33XcAgFWrViE1NRXa2tqYM2cOAGDJkiUIDQ0t8v7IyEicOHGi2OcMHDgQ3bt3R5cuXTBt2rTSF5wxVm44EGqgzMxMRERE4PLlyxCJRLhx4wZWrFiBGzdugIgQGBiIiIgIZGZmlndRS6xPnz5o1KgR3r59K4wenTBhAgYOHIj09HR06tQJq1evFkaTSsXFxeH7779H8+bN8fDhw2KfY2xsjICAAJw9exb9+vVTxaswxsoIB0INlJGRAXd3d4wdOxbBwcFwcnIC8H7qQ3BwMLy9vdGsWbMKGQhFIhFmzZoFAFixYoXwDnv37sXkyZORkpKCadOmwcLCAk5OTvDw8EDdunVha2uLH3/8EQYGBnBxcSnPV2CMlTEOhBrI3NwcV69exebNm/MNfDEyMsKWLVsQFBSEKlWqlE8BS2nkyJGoWbMmXrx4gS1btgAAdHR0sHbtWty6dQtTp06Fg4MDnj9/jrCwMKSnp6NLly5YuXIloqOj0blz53J+A8ZYWRJRYePgWaklJyfDzMwMSUlJ+XY7YIwxplryfgZzjZAxxphG40DIGGNMo3EgZIwxptE4EDLGGNNoHAgZY4xpNA6EjDHGNBoHQsYYYxqNAyFjjDGNxoGQMcaYRuNAyBhjTKNxIGSMMabROBAyxhjTaBwIGWOMaTQOhIwxxjQaB0LGGGMajQMhY4wxjcaBkDHGmEbjQMgYY0yjcSBkjDGm0TgQMsYY02gcCBljjGk0DoSMMcY0GgdCxhhjGo0DIWOMMY3GgZAxxphG40DIGGNMo3EgZIwxptE4EDLGGNNoHAgZY4xpNA6EjDHGNBoHQsYYYxqNAyFjjDGNxoGQMcaYRuNAyBhjTKNxICxGbm4uXFxcIBKJsHfv3vIuDmOMMSXjQFiMlStX4vXr1+VdDMYYYyrCgbAIz549w6JFi/DLL7+Ud1EYY4ypCAfCIkyfPh19+vRB+/bty7sojDHGVKTCBMKYmBhs2rQJ48ePh6urK3R0dCASibB06VK57j916hS6du2KqlWrwsjICO7u7li9ejUkEkmB6f39/fH3339j+fLlynwNxhhjakanvAsgr5UrV2LlypUK3fvzzz9jzpw5AAB7e3sYGxsjPDwc06ZNw9mzZ3H48GFoaf33nSAzMxNTp07FggULUKNGDTx+/FgZr8AYY0wNVZgaoaWlJXr37o3Fixfj9OnTGDhwoFz3Xb16FXPnzoWWlhZ2796N6OhohIeHIzQ0FNbW1jh27BhWrFghc89PP/0EPT09TJs2TRWvwhhjTI1UmBrh999/L/OzvFMZli5dCiLC+PHjMWzYMOG8q6srVqxYgREjRuDnn3/G9OnToauriydPnuDXX3/Frl27kJaWBgBITk4GAKSnpyMpKQlmZmZKeivGGGPlrcLUCBWRnJyMs2fPAgC++OKLfNcHDx4MU1NTJCYm4vz58wDe90VmZWVh0KBBMDc3h7m5OVxdXYU8rK2ty+4FGGOMqVyFqREqIiwsDNnZ2TAwMIC7u3u+67q6umjRogXOnTuH69evo3v37nBzcxOCotSLFy8wbNgwzJ8/H127di2r4jPGGCsDlToQRkVFAQBsbW2ho1Pwq9rb2+PcuXNC2ipVqqBjx44yaaSDZZycnIqcSpGVlYWsrCzhZ2mTKmOMMfVVqZtG3759CwAwNzcvNI30mjRtaSxbtgxmZmbCYWNjU+o8GWOMqValrhFmZmYCAPT09ApNo6+vDwDIyMgoNI2dnR2IqNjnzZkzBzNnzhR+Tk5O5mDIGGNqrlIHQgMDAwBAdnZ2oWmkTZmGhoalfp6+vr4QWBljjFUMlbppVJ5mT3maTxljjFVelToQNmjQAAAQGxuL3NzcAtM8evRIJi1jjDHNUqkDYdOmTaGrq4vMzEyEhobmu56Tk4MbN24AADw8PMq6eIwxxtRApQ6Epqamwry/zZs357u+f/9+JCcnw8LCIt+UCcYYY5qhUgdCAJg3bx5EIhF8fHywZ88e4Xx4eLgwwvPbb78tcmQpY4yxyktE8swLUANXrlxB3759hZ9TU1ORlZUFsVgsM+IzLCws35SFH3/8UVirVLr7REREBCQSCXr16oWjR49CW1tb6WVOTk6GmZkZkpKSYGpqqvT8GWOMFU7ez+AKM30iJycHiYmJ+c6np6cjPT1d+DkvLy9fmnnz5sHV1RV//PEHQkJC8OLFCzg7O8Pb2xtTp05VSRBkjDFWMVSYGmFFxDVCxhgrP/J+Blf6PkLGGGOsKBwIGWOMaTQOhIwxxjQaB0LGGGMajQMhY4wxjcaBkDHGmEbjQMgYY0yjcSBkjDGm0TgQMsYY02gcCBljjGk0DoSMMcY0GgdCxhhjGo0DIWOMMY3GgZAxxphG40DIGGNMo3EgZIwxptE4EDLGGNNoHAgZY4xpNA6EjDHGNBoHQsYYYxqNAyFjjDGNxoGQMcaYRuNAyBhjTKNxIGSMMabROBAyxhjTaBwIGWOMaTQOhIwxxjSaTmlufv78OQIDA/HkyRO8fv0aGRkZsLS0hJWVFdzd3dG8eXPo6JTqEYwxxphKlThKPXr0CJs3b8a+ffsQExMjnCciAIBIJBLOGRgYoFOnThg7diz69OnDQZExxpjaEZE0ghUjPDwcc+fORUBAACQSCQCgatWqaN68OWrUqIGqVavC0NAQb968wZs3b3Dv3j1ERkYiLy8PIpEIVlZW+PbbbzF16lTo6emp9KXURXJyMszMzJCUlARTU9PyLg5jjGkUeT+D5QqEo0aNwu7duyGRSODh4YGhQ4eid+/eqFevXpH3paen4+rVq9i7dy8OHTqEt2/fok6dOti2bRs6dOhQ8reqYDgQMsZY+ZH3M1iuwTJ79+7FyJEjERkZiatXr2L69OnFBkEAEIvF6NKlCzZt2oSXL19i8+bN0NXVxcWLF+V/E8YYY0yF5KoRxsTEoG7dukp5oEQiwbNnz2BjY6OU/NQZ1wgZY6z8KLVGqKwgCABaWloaEQQZY4xVDDyPkDHGmEZTOBA+fPgQixcvxsmTJ4tMd/LkSSxevFhmqgVjjDGmLhQOhBs2bMCiRYugpVV0FlpaWli0aBE2btyo6KMYY4wxlZF7HuHHXFxcEBMTg5SUlCLTERFMTU1Rv359hIWFKVTIiooHyzDGWPFiY2ORkJBQ4vssLS1ha2tb6HV5P4MVXuolNjYW9vb2xaYTiUSwt7dHbGysoo9ijDFWScXGxqJRo0ZIT08v8b1isRiRkZFFBkN5KBwIc3Nzi20WldLS0kJGRoaij2KMMVbOVFVrS0hIQHp6Onbu3IlGjRrJnW9kZCRGjhyJhISE8guEderUQWRkJN69e4cqVaoUmu7du3e4d+8e7OzsFH0UY4wxOagqWJVFra1Ro0Zwd3cvcf7KoHAg9PT0xJ9//omZM2diy5YthaabNWsWcnNz0aNHD0UfxRhjrBiqDFbqUGtTJYUD4axZs7Blyxb4+vri2bNn+Oabb+Dh4QETExOkpKTg2rVr+P3333HmzBmYmJjgm2++UWa5GWOsQqrITYzlWWtTJYUDYc2aNXHw4EEMGjQIZ86cwdmzZ/OlISKYmZnhwIEDqF27dqkKyhhjFV1lb2KsqEq1QWCXLl1w+/Zt/Pzzzzh27BiePXsmXKtduzb69euHb775hpdUY4xVKBW51qauEhMT8fr1a1hbW8Pc3BzA+9/z+vXr86UdNWoUTpw4gbVr12LYsGEqL1upd8q1sbHB2rVrsXbtWqSmpiI5ORkmJiYwMTFRRvkYY6xMca2tcB9PO79w4QKio6PRqVMnYTrd7du3MWPGDFhaWmL27NlCWi8vL/zzzz/YuXMnRowYAQB49eoVfHx88j0nIyMDb9++RWJiogrf5j9K3TLe2NgYxsbGysySMcbKlKbU2vLy8pCYmIj4+HiZ89u2bcPdu3cxatQoODs7A4CwGMrw4cNx//59Ie3SpUtx7tw57Ny5UwiEOTk5+Oeff1CrVi2ZfC0tLVGlShXk5OQI52rXro3Bgwdj//79MmmXLVuGRYsWlVmXmlICYVxcHC5fvoxnz54hIyMDP/zwg3AtJycHRKQxu9IzxsqGqpovpSpqrS0wMBCJiYno1q2bcG7hwoW4efMm5s2bh9atWwMA/vnnH3Tv3h3169eXuX/nzp04d+4c3NzchEBoYGAAAHjz5o1M2tatW0NfXx9WVlbCufr162PXrl0y54D3+9qKRCKZc9WrV8d3332XLxB+XCZVK1UgTEhIwJQpU3Dw4EGZKvOHgdDb2xt79uxBcHAwmjVrVprHMcYYAPVYjUQVnjx5glevXqFBgwbC/Ox///0Xf/75Z760vXr1wsWLF+Hn54eePXsK56dPn44mTZrgzp07wrnAwECcO3cOQ4cOFQKhhYUFgPeLo3xowIABcHNzg4ODg3BOuhXfnj17ZNIuWbIkX7nMzMwwfPhwAEBoaKhw/uMgqE4UDoQpKSno0KEDIiMjYWNjg65du+LMmTMyA2YAYNy4cdi9ezcOHTrEgZAxphQVqfkyOjoaz549Q5MmTYRzd+7cwYIFC2BjY4N169YJ5wcOHIiQkBCcOHECvXr1AgA8ffoUO3bsyJdvdnY20tLS8tXSGjZsKPMsAJg6dSqGDh2KVq1aCedcXV2Rk5OD27dvy3w2T548Od+zpDXCqlWrluTVKwyFA+Gvv/6KyMhIDBw4ENu3b4ehoSHatWuXLxC2b98ehoaGOH/+fKkLyxirWCpr82VMTAyePXsGJycnIThEREQAAH7++Wf4+fkJaQcPHoywsDCcOHECNWrUAPB+MMiJEyfyBfHatWvj1atXMi1s9evXx8iRI7Fz506ZtH/99RcACHlK7dq1K9/vpF+/fvneQVtbuySvXKkpHAgPHDgAfX19+Pj4wNDQsNB0WlpaqF+/Pi+6zZiGqYjNlxkZGTKDOW7fvo3Vq1fD0tISy5YtE84PGjQIoaGhMjU36XrKN27ckMmzXr16SE1NlTlXv359bNy4Md/7HTlyJF+Z7OzsMGPGjHyBsF69eiV/QTUWGRmp0vRFUTgQPn78GA4ODjAzMys2rVgslhlpxBir/NS5+fLvv//Gw4cP4eXlJZzr3Lkzzp8/j5UrVwrn3rx5Ax8fHzg6OsoEQnt7eyQlJUEikQjnpIFp5syZMs/6cCCItM+satWq6Nq1q3JfqoKytLSEWCzGyJEjS3yvWCyGpaVlqcugcCA0MDAodi9Cqfj4eLkCJmOs7FWW5sucnBwkJiaievXqwrnvv/8eFy9exJIlS9CxY0fh/Jw5c+Dg4CATCKVzn1+9eiVT9kWLFuWrfX08yhH4r//sk08+Ucr7qCNV1NpsbW0RGRmp0r+DxVE4EDZu3BjXr1/HkydPUKdOnULT3bp1C7GxsbzoNmNqqCI2X8bGxiIoKEjmXGBgIDp27IgGDRrIfPjeuXMHgYGBuH//vkwgdHNzyxec161bh61btyImJgY//vgjAMDa2lpmFHxFoIpgpepam62tbbmO4lU4EI4cORJBQUGYMGECDh8+DLFYnC/N27dv8cUXX0AkEmHUqFGlKihjTPnUufny3bt3WL9+PZKTk2VWKJk8eTJOnjwpk7Z27drIy8vDy5cvIZFIhL1Sp02bhhEjRsDDw0Mm/ebNm/MFQukE8MePH6vgbVRPlcFKHWptqqRwIBw/fjz27NmDM2fOwNnZGYMHD8bLly8BAFu2bEFERAR27tyJhIQEdO/eHUOHDlVaoRljylXWoy+JSGZe2ZYtW3Ds2DGMGjVK2Ls0JSUFkydPhoGBAb755hshuDk7O+PevXuIiYkR7re1tcXTp09Rs2ZNmXy7dOlSNi9UQhWxibG8a22qpHAg1NbWxokTJzBhwgTs27cPy5cvF4b8jh8/Xvh/Ly8vbN68WTmlZUxDqbofTxWknwEfrhf54sULdO/eHS9evMDLly+FoHXr1i0cPXoUDg4OQiCsUaMG+vTpg3r16iEzM1NodVq2bBkGDx4sM/dNS0sr35Je6qiyNzFWVKVaWcbExAR79uzB3LlzcfjwYdy5cwdJSUkwNjaGk5MT+vfvz5PoGSslde/Hy83NxbVr1xAdHY1Ro0YJwe33338HAOzevVtY7svCwgL37t1DXl4enj9/LgSvQYMGwcHBAZ988okQQHV0dHD06FGVlbs4FbHWxhSjlLVGnZ2dhTXpGGPKpU79eFevXsXJkydlFtfPy8tDhw4dIJFI4OnpKYzalE70/nB0ua6uLv7++2/Y2NjIjO5s37492rdvD0B2Wa7ywLU2zaPU3ScYY6qj6n68D/vtJBIJRo8ejX///RenT58WPtyDgoLw448/yizorK+vj08++QT6+vpIS0sTzg8YMAArVqzA3LlzZZ7TuXNnlb2DMnCtTfMoHAiTk5Px+PFjWFhY5GubP3ToEDZt2oTnz5+jWbNmWLx4Me9Qzyq9itKPl5SUBLFYDF1dXeFcv3790KVLF2zduhXA+z63ixcvIi4uDlFRUUIgbNOmDf73v/+hVq1aOHPmjHD/pUuX8j2nqBWnlEVVq5FwrU2zKBwIV6xYgSVLlmDTpk0YO3ascN7X1xdjx44V2vnv3LmDc+fO4c6dOzA1NS19iRlTQ+rWj0dEwijuDzVt2hS3bt1CcHAwWrRoIZyPi4uT2a0AeL+esIGBARwdHYVzrVu3RuvWrREaGor58+crrbwlpQ6rkbDKQ+FAeObMGWhra8uszAC83/cKAL777ju0atUKK1euxIULF7Bu3Tp89913pSosY+qqPPvxoqKiEBERgVatWgn9cgcOHMj3bxOAsLXPo0ePZALh+vXr0adPH5m06jzliZsvmTKVaq3RmjVrynSah4aG4smTJ+jcuTN++uknAO+XG6pVqxYOHjzIgZBVeqrsx8vMzERQUBBev36Nvn37CufHjBmDoKAg7N69G8OGDQPwfiseLS0tmbUwgfctNlWqVMnXOtOyZUvUrFlTJeXm5kum7hQOhImJiXBzc5M5d/HiRYhEIpktPywsLODg4IAnT54o+ijGNM6rV68QGhoqs8aldHqClZUV+vTpIwxsad68ObKysqCnpyekbdy4MYKCgmT2nwNQpoGDmy9ZRaFwINTT08u3IaS0w1w6DFrK0NBQZjQZY+w9aY3t4sWLMjXJr7/+Gjt37sSSJUuE3cfr1asHGxsbODs7Iz09HUZGRgAgs1uClJaWlsxgmPLAzZesolA4EDZs2BAhISF48OABHBwc8PbtW5w5cwYWFhZwcXGRSfv8+XNUq1at1IVlrLTKc2RnZmYm7t69C319fWEHcekcu5kzZ2Ls2LHCLi3u7u64efOmEOyA9zu+qGpfT26+ZJpM4UA4YsQI3Lx5E927d8egQYNw7tw5ZGRkYMKECTLpnjx5gmfPnqF79+6lLixjpVHWIzvj4uJQq1YtYY3MX375BQsXLsTo0aOxbds2ABACX+PGjfHq1Svh56+++gozZswAoNoJ5tx8yVgpAuHUqVNx+fJlHDp0CCtWrAAAeHh4YMGCBTLpduzYAQC8CSUrd2U1spOI4Orqijt37uDWrVtwdXUF8H7rHwsLiwLn123fvh0NGjQQfv5w4WhV4uZLxkq56PaBAwcQGhqKqKgo2NjYoHXr1vn+Advb2+OPP/7AoEGDSl1YxpRBmSM77927hyVLluDt27fCOZFIhBo1auDevXu4e/euEAg/++wzvH79usyCnLy4+ZJpulIvsebu7l7kh8rw4cNL+4gyFxAQgGXLluHevXtISkpC9erV0b17dyxcuLBCrHDPVCMmJgaXL19G69at0bJlSwDvB6Xs3btXZsQmAPz111+wtLQUdj2Xpi0NVfXjMabpeK3RArx58wYtW7bEtGnTYGFhgaioKCxevBj//PMPIiIiymTpKFa+cnJycPv2bZndU3bv3o1Dhw7h66+/FgKho6Mjli1bhqpVq2LixIlC2rp16yqtLNyPx5hqyRUI/fz8ClylQhFxcXGIi4tDmzZtlJKfKgwbNkyYmAwAHTp0gK2tLTw9PXHp0iV4enqWY+k0Q3mO7szKyoK1tTWSkpJkRmm2bt0a6enpQlMn8L4Z9LvvvlPpgBbux2NMteQKhEOHDsXixYvx3XffYeDAgQrViCIiIrBq1Sps374dc+fOVetAWBALCwsA7/dIY6pVlqM7b9y4gZ9++gnVqlXDhg0bALzfTcHBwQHR0dGIjo4WVmHp3LkzZs2aVeIyKQP34zGmOnJ9qq9ZswZLlizB6NGjMWnSJPTt2xc9e/ZEy5YtUb9+/QLvSU1NRWhoKAIDA7Fv3z5ERESAiNCvXz98/vnnJS5oTEwMzp49i+DgYAQHB+Pu3bvIy8vDkiVL8P333xd7/6lTp7BixQqEhoYiKysLjo6O8Pb2xpQpUwrtu8nLy0Nubi6io6PxzTffoGnTpujQoUOJy85KRlWjO3NycgAA8fHxwrmsrCwcOXIEVatWxbp166CtrQ0AOHHiBCwtLaGlpVWi2h734zFWAZGcUlNTafHixVSrVi0SiUSkpaVFWlpaZGZmRo6OjtS6dWvq2LEjubm5ka2tLWlra5OWlhaJRCLS1tamnj170pUrV+R9XD7Tp08nAPmOJUuWFHvvsmXLhPT29vbk4uJCWlpaBID69OlDeXl5Bd7n6Ogo3Ne8eXN68eJFicqclJREACgpKalE92m6kJAQAkAhISFKva9r164EgCZPniycy8nJoZ9++olu3rxJEolE4fI8efKExGJxgX9HizvEYjE9efKkRO/KGCuevJ/BcrfzGRkZYf78+Zg3bx6OHz+Offv2ITAwEE+fPkVycnK+9Hp6emjevDm6d+8Ob29v2NjYlDRGy7C0tETv3r3RsmVLtGjRAj4+Pjh48GCx9129ehVz586FlpYWdu7cKfT9hYeHw9PTE8eOHcOKFSsKbPI6ePAgUlJScP/+fSxbtgzdunVDYGAgbyel5nJycvDNN9/gzJkzuHz5sjBys2XLljh79qzM9AUdHR3MmTOn1M/kfjzGKrDSRtzY2Fi6fPkyHT58mPbs2UMBAQEUFhZGmZmZpc26SKNHj5arRtizZ08CQBMmTMh3bdeuXQSALCwsKDs7u8h84uLiSFtbm5YvXy53GblGqJiS1gifPHlCgYGBwn03b96kevXqEQA6fPiwkO7atWsqqWkyxtST0muEhbGxsSl1bU9VkpOTcfbsWQDAF198ke/64MGDMWnSJCQmJuL8+fNFLgNXu3ZtVK9eHQ8fPlRZeVnJBQQEoEePHqhfvz727dsH4P1IzoULF0JXVxcdO3YU0pb3ItSMMfVUuhm+ai4sLAzZ2dkwMDAocNK/rq6usDnp9evXi8wrOjoaz58/l9kWh5WtU6dOoV+/fsKyfcD7KQ0GBgaoVq2azA4nI0eOxJAhQ4SNaBljrDCVei5AVFQUgPf9N4VNe7C3t8e5c+eEtADQv39/NGvWDC4uLjA2Nsa9e/fw22+/oXbt2gXWLKWysrKQlZUl/FxQ3ymTn0QiAREJfXrXr1/H0aNHIRKJhJHHpqameP36NYyNjeUe3ckjOxljH6rUgVC6/qO5uXmhaaTXPlwrslWrVti3bx+WL1+O3Nxc2NraYuDAgZg9ezaqVq1aaF7Lli3DokWLlFR69afqSe99+vTBsWPH0Lx5cwDA6NGjQUQYOHCgTDpjY2O5n8srtDDGPlapA2FmZiYA5FsH8kP6+voAgIyMDOHc7NmzMXv27BI/b86cOZg5c6bwc3Jystr2n5aWsie9Z2Rk5FuoIT4+Hrt27RICob29PRYvXqxwmXlkJ2OsIJU6EBoYGAAAsrOzC00jbcpUxvqh+vr6QmCt7JQ16T0rKwuff/45Tp8+jZiYGJla148//oivvvpKqeXmFVoYYx+r1IGwoGbPj8nTfMoKV9ItjYhI5md9fX3ExMQgNTUVJ0+exOjRo4VrPXr0gFgsVlpZGWOsIJU6EEo3Oo2NjUVubm6BA2YePXokk5apTnR0NIYMGQIAyM3NFc6vWLECJiYmMotZM8ZYWanUgbBp06bQ1dVFZmYmQkNDha1zpHJycnDjxg0AgIeHR3kUsVJLT09HfHy8MOXExsZG6J+Ljo4W/jzatWtX4P08upMxVhaUEgjj4uJw+fJlPHv2DBkZGfjhhx+Eazk5OSCiIgesqIqpqSm6du2K06dPY/PmzfkC4f79+5GcnAwLCwuZides9Pz9/eHl5QUXFxcEBgYCeD9oacWKFfjiiy/g6OhY6L08upMxVpZKFQgTEhIwZcoUHDx4UKbv58NA6O3tjT179iA4OFhmk9OyMm/ePPj7+8PHxwcdO3aUWWtUOsLz22+/LZdAXZkQEdLT02FkZAQAcHFxQVpaGp4/f46UlBRhvU83N7di8+LRnYyxMqXoGm7Jycnk5OREIpGIbG1taezYsWRjY0NaWloy6c6fP08ikYjmzp2r6KOIiCgwMJAsLCyEQ19fX1i5/8PzsbGx+e5dunRpobtP9OrVi3Jzc0tVtsJU5rVGP1x/8+LFi+Ti4pJvPdfw8PB8O3vwup2MsbIi72ewwkus/frrr4iMjMTAgQPx77//YvPmzahTp06+dO3bt4ehoSHOnz+v6KMAvG9iTUxMFA7ptIf09HSZ83l5efnule6Y0blzZyQmJuLhw4dwdnbGn3/+iaNHjwp70DHFaGlp4fbt2zh48KDMvEIXF5dC93pkjDF1oXDT6IEDB6Cvrw8fH58i5+BpaWmhfv36iI2NVfRRAICOHTvmG3pfEr1790bv3r1LVQb2fk7mzp078fz5c+Fc27Zt4ePjg/79+/N0B8ZYhaNwIHz8+DEcHBxgZmZWbFqxWIz79+8r+ihWCspeBm337t344osv8g1IKWoNVsYYU2cKB0IDAwOkpKTIlTY+Pl6ugMmUSxnLoFlaWuLVq1ews7MDAAwbNgxr165F27Zt8eeffyq3wIwxVg4UDoSNGzfG9evX8eTJkwL7BqVu3bqF2NhY9OjRQ9FHMQWVdhm0U6dOYcGCBWjYsCEuXrwI4P1KMMHBwQgLC+NAyBirFBQOhCNHjkRQUBAmTJiAw4cPF9g39PbtW3zxxRcQiUQYNWpUqQrKFFfSZdCk6tSpg3fv3iE2NhavX7+GlZUVAAjbIgE86Z0xVvEpHAjHjx+PPXv24MyZM3B2dsbgwYPx8uVLAMCWLVsQERGBnTt3IiEhAd27d8fQoUOVVmimfImJifjzzz+Rk5MDLy8vAIC1tTUuXLiA5s2b59vdnSe9M8YqC4UDoba2Nk6cOIEJEyYIe/dJR3WOHz9e+H8vLy9s3rxZOaVlKhMREYGlS5dCT08PnTp1Es63bt26wPQ86Z0xVlmUamUZExMT7NmzB3PnzsXhw4dx584dJCUlwdjYGE5OTsJO70z9PHv2DI8ePRLW+ezQoQMmTpyI7t27w8LCQq48eEsjxlhloJS1Rp2dneHs7KyMrFgZOHPmDD777DNYWVkhOjpaWF7ur7/+AgCEhoaWZ/EYY6xM8bIfGqh169awtbVFnTp18OrVq/IuDmOMFSgoKAjt27dHUFCQSp+jtG2Y3r59i9TU1CJXf+FmtPITHR0tbIdkbGyMy5cvo1q1ajIjQBljTJ2sWbMGly9fxtq1a9GmTRuVPadUNcLIyEgMGzYM5ubmsLS0hJ2dHerWrVvgYW9vr6wysxLasGEDHBwccOTIEeGctbU1B0HGmNpKSEjAwYMH4ejoiAMHDig0ME9eCgfC69evo2XLlvDz80NSUhIMDAxgY2MjDKD4+LCxsVFmuVkJpKenQyKR4NKlS+VdFMZYJaOq5ktfX18AEL7Ab9++Xan5f0jhptFvv/0WaWlp+Oyzz7B8+XI4ODgos1yslD7chWPq1KkYMmQILzrOGFM6ZTRfPnv2TJiHLrVx40YMHDgQDRs2xIABA7Bhw4Z8G6hbW1ujVq1aihb9P4ru8yQWi8nc3Jyys7MVzaLSK4/9CDMyMmjKlCnk5eVFN2/eVGjvP94zkDEmj9evX5Oenh45OjqSnp4evX79WqF8unTpIuwZKz20tbUpMDCQiIguX74s7CH74dG1a9ci85X3M1jhGqGxsTHq1KmTb8URVr7u3buHDRs2IDc3Fz179gTAy6AxpumCgoLw3Xff4eeff1bqoJMPmy9dXV2xfft2zJw5s0R5pKeno2vXrggMDISBgQHWrFkDJycnHDx4EPfu3cMnn3yCtm3b4uHDh3j79i3u3buHqVOnIicnB59//rlS3kPhQNi2bVtcuHABubm50NFR2uBTVkru7u5YuXIl6tati8aNG/MyaIwxtWm+vHbtGo4dO4aYmBg8fvwYMTExMnnWrFkTEydOxPr161G9enVEREQI1+rWrYtLly5h8uTJqFu3Lvz8/ODk5KTQu3xMRKTYbrd37txBmzZtMGnSJPz6669KKUxlk5ycDDMzMyQlJcHU1FRlz5g9ezbmz5+PmjVr5ruu7P0IGWMVS0JCAmrVqoW6desiJiYGz549U+hLbteuXXHu3DmZc9ra2jh37hzs7Oxw7NgxTJ8+Pd8UupYtW+L69esAgFWrVmH69On58jY1NUXdunXx66+/YuvWrdi7dy/Cw8NhYmKCunXrAni/nV/NmjUxbNgw+Pj4yLUJuLyfwQpX5ZydnXH69GmMGjUK//zzD7y9vVGvXr0iC9e+fXtFH1eplSZYzZgxA4cOHcKjR48QEBCQLw0vg8aYZitt8yURISEhAW3btkVgYCBEIhF+/PFHdOzYEebm5jh27Fi+WuCHmjdvLvy/h4eHUKOTHnZ2djA3Nxemc0VHR+PAgQNwcHAQ9r01MTGBubk5dHR00L59e7mCYEmUqk0zNzcXZmZmCAsLQ1hYWJFpRSIRcnNzS/O4Sqm0m+eeOHEC9+/fx8KFC5VfOMZYmVFGP56izZempqaoXbs2DAwMAACXLl3CihUr8OjRI8TExCA1NVUm/dy5c7Fx40aMGjUKdevWhZ6eHurUqQM7Ozvk5OTgypUrsLa2xvLly9GrVy/hPg8PD3h4eBT5DiEhIWjSpAny8vLg7e2Nbdu2wdvbG2vWrEHjxo0REhKi0O+mKAoHwrNnz6JXr17Izc2Fvr4+6tatCysrK56kXUIl3Tw3MTERUVFRMDMzw8iRI2FmZobbt29DS4tXy2OsIlNGP97o0aMLbL7csmUL3r17hzZt2mDfvn0Fbobg5+eHwYMHAwDevXuHo0ePylyXNq/a2Njg1atXGD16NLp164aePXsiIyMDWlpaCjVffiwkJAQmJiZo2bIlHj9+jBkzZmDDhg0IDg6Gubk5bt68WeI8i6XQWFciat26NYlEIpoyZUqZTg+oSOQZuluSqQoPHz4ka2trMjIyokOHDvEUB8YqCWVNQ/jrr7/IwMCAxGIx9enTh7Zv306PHj0iIqLDhw/nm37w4bF8+XIhn2fPntHatWvp1KlT9O+//1JGRobMc9atW0c6OjrC+eTkZCJ6P31LR0eH1q9fr1D5pfcDoMaNG9Pdu3eJiOju3bvk5OREAGSeWxx5p08oXI24c+cOrKyssGbNGpUNBGGy7Ozs0KhRI9jZ2UEikZR3cRjTOOq2ikpUVBSmTp2Krl27onbt2vjf//6HzMxMpKen49ixYzhx4oQw2KR+/fpo0KABunfvjk6dOkFXVxc2Njbw8/NDYmIivv76ayHfmjVrYvLkyfj000/h6OgoNJlKfdx8aWpqirFjx0IikZSq+TIjIwPu7u4YO3YsgoODhVGhTk5OCA4Ohre3N5o1a4bMzEyF8i+Mwk2jRkZGPAijDDx79gw1atSAlpYWtLW14efnByMjI/z777/lXTTGNE5ZTkNo3bo14uLi8PjxYzx+/BgvXrxAbGwsxo0bh//9738AgLS0NKxdu1YmL2trazRo0ADx8fHw8/PDn3/+iRo1aqBJkyZ48OCBWjdfmpub4+rVqwV29RgZGWHLli2QSCTK7wpSqP5KRCNGjCATExNKTU1VNItKr7RNo/v37ydTU1P69ddfS3QfY0z5ymoVlT179hTZhDlhwgQhr/T0dJo9ezZt3bqVrl69Sm/evBGuVZTmS1VSedPoTz/9BAMDA0ycOFHp1VT23ps3b5CcnIyTJ09yUyhj5aw0i0Dn5uYiPDwcfn5+MDMzg7a2NrS1tWFoaAgAGDZsGD755BMAkBllaWhoCG1tbejo6GDw4ME4cuQI5syZI3P9559/xpgxY9CqVSuYm5sL1ypb86UqKdw0euHCBUyePBnLli3DhQsXMGzYsGLnEY4aNUrRx2mk8ePHw8TEBIMHD+ZRoYzJqbymIeTl5SE3NxdJSUl48OABatasiUGDBgEAUlJS4Obmlu85GRkZACDzRdfExASXL19GaGgo5syZg4YNGyq0ikqla75UJUWrnCKRiLS0tEgkEgn/X9yhaZQ9alQZ9zFW2Q0bNowA0PDhwxXOQ9FFoD88evToIZNnw4YNqXXr1jR69Gj66aefaNeuXfTpp58SAHr+/LlM2ufPnxMAGjZsGKWlpZW4/BWp+VKVVL7o9qhRo3jOIGNMrXy8mevKlSsVWk5s1KhRuHr1KkQiEQYOHIiMjAw8efIEPj4+wiLQUVFRcHNzQ0pKinCftrY2GjZsCAcHB6GpU6qgxeyTkpJw5swZoUlTWauoSJsvmzRpgtWrVwt5SJsvv/zyS9y7dw+ZmZn5RoRqpDIKzBqJa4SMla3ffvuN9PT0KDIykvT09Oj3338v9p6PB/z16tWLrKysCqzl1atXTyatl5cX6enpUZ06dcjf359yc3NLVN4vvviC3NzcKDU1lcaMGUMAyNvbm9LS0sjV1ZXGjRtXovw+lJeXV6rrlYHKa4SMMaao8ujHe/fuHR49eoTXr1/j2bNnuHfvHu7evQtLS0vcvXtXyOPly5d4/fo1AKBOnTrIycnB8+fPsWrVKplannR6gjpOQwBQbB9dherDU7UyCswaiWuEjBVMlf14p0+fptDQULn68QCQnp6ezAbjgYGBdPPmTaGmyNMQKi6l1ggvXboE4P0iz9KVxKXnSoJ3nygcb57LNIWy+vFGjhyJoKAgiEQidO3aFW/fvsXDhw/x6aefwsDAAKmpqcJmrlOmTMG1a9cgEong7OwMT09PNG7cGI0bN0ajRo1kNhj/uG9PVYtAcz+eGpEnqkpHhTZq1CjfOXkPbW3t0oX2CkiebyNPnjwhsVhc7LfWgg6xWExPnjwpwzdirPQU6cd78+YNXbx4kSQSiXBu4MCBhf7bsLW1pfj4eCIi2rZtGxkaGlKjRo2EWldJuLm5Ubt27cjJyYnEYjHNmDGDxGIxNW7cmNq2bUtubm4lzlOK+/FUS6k1wvbt20MkEsksqSY9x0rH1tYWkZGRvHkuq5RK2o+Xl5eH2NhYvHr1Ck+fPkV4eDhu376NuLg4AEBcXBxq164N4H3N6dSpU3BycsK7d+8QHR2NQ4cOoXPnzjAzMwPwvh9vzJgxCvfjZWZmIiIiArm5uWjcuDFu3LgBJycnjBs3DoMHD0ZgYCB0dHQUrrVxP56aKKPArJHk/TbCmDq6cuUKtWvXjq5cuaJwHkXNx3vz5g2tWrVKrn48AGRnZ0c3btwQ8k5LSxNGaaqqH+/NmzfUsmVLGjt2bL75fKmpqeTt7U0eHh709u1bhfJn72VmZsrU9pVF6aNGO3fuDBcXF/z555/KjMOMMTWljAWmpfPxdHV1MXnyZKSlpSEqKgojRozAkydPAAC7d++Go6Mj7t27h4kTJyI9PR329vbo0qULXF1d4eLiAhcXF6GWJ/Vh7U5V/XiVchUVNRMXF4c2bdqgdu3aWLhwIbp37172rY3yRlaRSETt2rUrdYTWJFwjZBVVaRaYzszMpPT0dOHnZcuWFVnLO3r0KG3bto3EYjE5OTnR7du3S1xeVfbjsfdUVWuTjoCvV68eAaBWrVqRv7+/Up6l8kW3GWOVl7wLTOfl5eHOnTvYsmULJk2ahObNm8PExAR79uwR0nTq1AnAfzW4efPm4Z9//sG7d+8QExODFi1aYMyYMejbty9u3LgBZ2fnEpVV2o93+fJliEQi3LhxAytWrMCNGzdARAgMDERERESFWgRa3cTFxaF+/fpo06YNAgICQERKf8a+ffvg7+8PAOjRo4dKn5WPvJGVa4QlxzVCVhE8ffqUQkJCZA4HBwcaNmwYERENHTqUHBwcZK4fPHiQWrRoUeiI56+++krIPzs7m16+fMn9eBWYKmttH8+Jlkgk5O/vT61atSr1s+T9DOZAqEIcCJmqqXJAy7Fjx+jo0aM0atSoIgexGBsbU4cOHeibb74hPz8/iomJKfBDi5cTUz1VN1/evHlTaUHq47w/XhxEGQGRA6Ea4EDIVE0ZK7T4+vqSWCwmMzMzGjFiBHXr1o1q1aqVL+C1bNmSduzYQWZmZiQWi2ny5Ml09+5dudfX5H481YqNjaXatWsrtbYmpcpa28d5Z2ZmUlxcHIWGhlJAQABFREQo/CyVBMKSTKDnCfUcCJlqKTqgRSKRUHR0NO3evZu2bdtGRLLLekkPkUhEjRs3Jm9vb1q3bh0tWrRICFwlnZjOy4n9pyIOOilNrS0tLY0eP35MN27coFOnTpGvry/99ttvNHv2bBo7diy1a9eOAFDt2rXJ1NQ03xewb775ptBnnTlzpshyqyQQlubg/QgZUy55V2hJTk6mc+fO0Y8//kifffaZzM4KdevWFdKlpqZS48aNCQD5+fnJ/L0t7f543I/3XlnU2sqi+VIikdCzZ8/o4sWLtHXrVlq2bBkNHDiQLC0tCQAZGRlRtWrVyNDQUKFVs7S1tcna2pqaNGlCP//8s0xZJBIJzZgxgwCQq6trkeVWye4Tzs7OWLVqVUluYYwpgbwrtLRv3x7Pnz8XVl+xtrZG3759882j09XVRdOmTeHh4YHc3Fzo6OjAyMgIU6ZMwbRp0/DZZ5/BwMBAafvj8Xy8916/fo2nT59CX18fPXr0QKtWrZQ+d04kEsHT0xPdu3fH33//jYULFyr0rLy8PMTFxeHhw4f4559/AABff/01EhISEB0djYyMjELvTUtLQ1pamvCznp4erKysCjwyMjLw448/wsfHB23btoWVlRWqVKmS7+8CEQnvc+3aNbRq1QpLlixR8Lckq0SB0MzMDB06dFDKgxlj8hs9ejTOnTsnc05bWxsrV67EiRMnoKenhwcPHqBFixYyabp27YqWLVsiISEBrVq1goeHB1q1aoWmTZsWuCSYqiamA7yc2If27duHhIQEhYOUPOQJiDk5OXj8+DEePnyIhw8fIjo6Wvj/mJgY5OTkyOR54cIF4f+1tbVhZ2cHe3t71KhRQya4WVpaYs+ePdi7dy+cnZ0RHh5e6HuFhobixx9/RNOmTeHo6JjvekEB0N/fX7kT7+WtGvNgmZLjplFGpJyRnR8OaNmxYwctWbKEmjZtWuDyZHp6emRiYkJisZh8fX1lthgqDg9oeU/V/XhlMehEmn9CQgKFh4fToUOHaPz48WRtbU0ASF9fn0QiUZFNlHp6etSoUSOhH2/27Nnk7+9PUVFRBf69UqQfj0eNVnIcCBlR6Ud2xsbG0qZNm+jSpUtCgBoyZIjwYeXg4EBjxoyhv/76ixYvXswDWkqpLEdfSpX0Q18ikdDr168pPDyc/P39acuWLTR58mQCQJ06daJWrVpRnTp1SE9Pr9j+OC0tLbK3t6cBAwbQt99+Sxs3bqR//vmHnjx5IowILm7/09IELZ5HWMlxIGSKjOxMS0ujU6dO0fTp06lhw4bCB5avry+lpqbS0KFDCQD9+uuvMttwadqAlso0+lIqNzeX9u7dSy4uLgSA7O3tadSoUTRp0iTq168feXh4kK2tLenq6pZo8ImFhQW1aNGChg4dSt9//z1t27aNLl26RBMmTJBr0Ikqa22qHOTDgVANcCBkJdl77969e9S1a1fS19fP9429devWdPDgQSJS3U4LRBVnYnpFH3159OhROn36NK1cuZKmTJlC3bp1ozp16gg1cnkPKysrcnFxoR49etBnn30mNF8eOnSIrl69Sk+ePKGsrCyZMiij+VIVTbrludYob8OkQhwINUtJlio7e/Ys/fjjj7Ry5Up6+vQpERG9fPlS+ICzsbGhcePG0f79++nNmzcyz1HlCi0Vhbov+SWRSOjly5d0+fJl8vHxoW+//Zb69etHdevWlTvAubq6kqenpzClpVatWnTo0CG6du0axcbG5gtwZdF8qYovB3FxcWRjY6OSLzUcCNUAB0LNUtTee9nZ2bRmzZoCByd07dpVyGPHjh0UGRlZ5IcBD2hRnyW/Dh8+TCEhIbR3715atGgRjRgxglq0aEFmZmZFBjodHR1q3Lgx9e/fn2bPnk2bN2+my5cvCwFO3QadqPKLB1H570fIgVCFOBBqlo9HdoaEhFB0dDR9/vnnZGJiUuAgBV1dXfL19ZX7GRVtQEtFH32Zm5tLT58+paCgINq3bx/9+uuvNGHCBHJxcSm2n04kEpGdnR11796dpk6dSqtWraLVq1cTAAoODi7w2eo66ESVtTZV4kCoBjgQVhzKmOJARPT3339TzZo1hakLRES9evUiAGRpaUnDhw+ncePGkaGhoUIjOyvSgJaKMPoyKSmJ7ty5QydPnqS//vqL5s6dS59++ikBoBo1asjVZydNY2VlRV988QUdPHiQ7ty5I7Mno7LLXdTvRBW1ZCLVfalRJQ6EaoADYcWh6BQHiURCISEhNH/+fGGkHwBh4MLz588pODiYgoODKS8vr9QjO4kqzoCW8hx9KZFI6MSJE9S0aVMCQPXr1ydvb2/63//+R7169SJnZ+dimy8/bN62tbWltm3b0vDhw2nevHm0fft2unbtGiUmJpZoya+KOuikouJAqAY4EFYMikxxCA8PpylTppCNjU2+5s4OHTrQnDlzVDays6Ioq368jIwMunnzJm3evJmmTZtGHTp0oNq1axe42EBBR9WqVcnNzY0+++wzmjJlCk2bNo0A0JYtWyguLo5ycnIKLENp+vEq2qCTiooDoRrgQFgxyDPF4d27d5SYmCj87OfnJ3yQisVi6t+/P/n6+lJCQgIRVayRnRWpHy8+Pp78/f2FYFW3bl3S1tYuNMjp6elRvXr1qGPHjkIfau3atcnf35/u3btHKSkpxZb7Y8rox6tog04qKg6EaoADofopyRSHkydP0uzZs8nDw4N0dHRo8eLFQj7Jyck0fvx4On78eIF9QRVlZKe69uNlZ2fT7du3aceOHTRr1izq1q0bVatWrdCAZ2FhQZ07d6YZM2bQtm3b6Pr16xQfH0+5ublqNfqSa21liwOhGuBAqH6KmuIgkUho69atha6/OHjwYLmeUZFGdpZ3P56/vz81b96cAFCdOnWoW7du5ObmVujSYFpaWtSwYUPq1q0bARDmYX5cXnUdfUnEtbayxIFQDXAgVD8FTXF49OgRERFlZWXl2xhUW1ubdHV16ZdffpH7GRVpZGdZ9eNJ96+7cOECbdq0iWbPnk29e/em2rVrF1rLMzU1pbZt29KUKVNo48aNdP36deH3WZFHX7Kyw4FQDXAgVE/Smpm+vj5169ZN5oNtzJgx9Nlnn5G3t7fCUxyIlD+ysyL0430Y7Hx8fGj06NHCiE2xWFzkgJW6detS3759hec2atSoyGfy6EsmDw6EaoADofqJi4ujhQsXUs2aNYUP4VOnTgnXJRKJUqY4KJM69eNJp4BcvHiRfHx86LvvvqOBAweSi4tLscFOW1ub6tWrRz169KCpU6fSmjVr6PLly/Tu3TsefclUggOhGuBAqHyKTHzPzc2lkydPUp8+fWSG1BsZGZGWlhY9ePCAiNR3ikN59ONlZmbS9evXycfHh7y8vKhq1apCH11RwU66pY+npyd5eXkJ/XgPHjzIt38dj75kqsaBUA1wIFQ+RSa+nzp1SubDun379rRr1y4aM2ZMhZjiUBb9eHv37iUfHx+aOHEiubu7F7t8mL6+PjVr1oymTJlCf/75J504cYLu378vsxA0j75k5Y0DoRrgQKhc8kx8z8vLo4CAANq7d69wLicnh1xcXOirr76ie/fuCecryhQHZfaH5eXl0f3792nnzp00ffp0mdVwPj4sLCyoa9euNHnyZPrjjz/o+PHjFBkZKczhK89VVIi41saKx4FQDXAgVK6iJr6/ePGCli1bRvb29gS8Xyfyw6a4jz8wVTHFoawGtEgVF1gkEgk9fvyYDhw4QLNnz6bOnTsXuqyYWCymjh070jfffEN+fn4UExMj8y7qtooKY/LgQKgGOBAqTt6J7+vXr6euXbvKLI5sZmZGU6dOLXJ6grKnOJTHgBYpaZBq1qwZAe9XTmnRogVZWloWGPQMDAyodevWNG3aNFq8eDEBoBs3bhSZtzr24zFWHA6EaoADoeKKmvhORHT58uUCJ747OTnJPdJTmVMcynpAy/Pnz+nkyZP0448/0oABA/Ktefrh4JWmTZvShAkTaNOmTRQWFiZTU+Z+PFaZyfsZrAPG1NCoUaNw9epV6OrqYs2aNXByckJsbCwsLCwAAG3btsWxY8cwZMgQtG7dGtevX4dEIsHs2bMhFovleoaWllaprhdk3759SEhIwMKFC9GjRw+0atUKCxcuRPfu3SESiUqcn0QiQVxcHABgzZo1iI+PR1hYGF6+fJkvrUgkQsOGDdG8eXM8ffoU58+fR+PGjREaGir384gIf//9NxYuXIhr166hVatW8Pf3V6j8tWvXRlRUFPT09BR6d8bKTNnEZc3ENcLS+XDiu6OjIwGgMWPGyKTZsGGDMMBFkYnvyqKMgSFZWVkUFhZGW7dupWnTplG7du0K3NAX/1/Ta9SoEQ0fPpyWL19OFy5coKSkJO7HY+wDXCNkFVp2djaCg4MhkUiQlZWF+/fvQ0dHBwYGBkKa+Ph4TJw4EcOGDYOPj4/cNcGyIBKJ4Onpie7duws1rA9riG3atMHt27cRFhYmHHfv3kV2dna+vHR1dZGTk4P+/fujW7duaNq0KVxcXIT3pf+vxXl6eipcixsyZAiio6NLVQNkrKLiQMjUzsaNG7Fo0SI8f/4cAKCvr4+cnBxERkaifv36SElJgYmJCczNzaGjo4P27dvLHQSzsrLKtKlOJBKhdevWWLhwIfz8/HD06FH06NGj0PRmZmZwc3ND06ZNhSMjIwMeHh74/vvv4e7uLqQlJTRjVqtWDTY2NrCyssLatWs5ADKNxIGwAAcOHMCuXbsQEhKChIQE1K1bF2PHjsW0adOgq6tb3sWr9F69eoXnz5+jZs2amD59OiIiInDnzh3UqFED3t7e2LZtG7y9vbFmzRo0btwYISEhcuUbFxeHNm3aoHbt2qXqtytObm4ugoODcebMGZw5cwbXrl1DXl5egWmrVKmCnj17YsCAAWjatCnq1q2br0wf9/EpIwBKcT8eY+A+woJ4eHjQoEGDaNeuXfTPP//Q0qVLycDAgEaNGlWifDS1j7Aky6DduXOHRo8eTceOHRPOJSYm0pYtWygzM5OIlDfxXVUjOyUSCR0+fJgAUMeOHfPtYAG8X1Tay8uLli1bRqdPn6b4+HiaMWNGiSamcz8eYyXD0ydK4dWrV/nOLVmyhADQixcv5M5HUwNhccugSSQSOn/+PPXs2VMIFG3atCkwrTInviszoCQmJpKfnx+NHz+e7Ozs8gU+c3NzGjRoEG3YsEHY5kn67ooOaOH5eIyVDAdCJZOuVxkaGir3PZoYCItaBi03N5f8/PyEjVjx/6MfBw0aRNevXy8wP2VOfC/NyM6srCw6f/48zZ07l1q0aJFvDqM0WE+ePJmuX79Oubm5MveXZl4ez8djTDGVLhA+evSINm7cSOPGjSMXFxfS1tYmALRkyRK57j958iR16dKFzM3NSSwWU9OmTWnVqlVyT5qeM2cO6enplSioaWIgLGoZtIEDB8qsbjJp0iSKiooqNk9lTXwvyeTx06dP0507d+iPP/6gnj17kpGRUYGT96dPn04nTpygy5cvq2xiOhGvq8mYIipdIJw+fXqB86nkCYTLli0T0tvb25OLi4uwnUyfPn2K/SC9d+8eicVimjp1aonKXNkDYXHLoPXv35/q168vXFu2bBmZmprSV199VWDzs6oVt1RZfHw8ffvtt2RlZVXg37Vq1arR8OHDaevWrfT06dMi81b2AtOMsZKrdIFwyZIl1Lt3b1q8eDGdPn1aqF0UFwiDgoJIJBKRlpYW7d69Wzh/69Ytsra2JgC0fPnyQu9PSEggR0dHcnZ2ptTU1BKVubIHwsKWQdu3bx9NnjyZ9PT0ClwGrWvXrsXmrYoa0MfBKi8vj65du0bz588nd3f3fOWUlt3W1pb++uuvIr8w8YAWxtRPpQuEHxs9erRcgVA6IGPChAn5ru3atYuA99vNfLxpKBFRSkoKtWzZkurUqUPPnj0rcRkreyD09fUlsVhMZmZmtGPHDgoKCqKJEyfKbN7apUsXCgkJoR07dpCZmRmJxWLy9fUtMl9VLWAtDVbLli2jUaNGFVjzc3Nzo2+++YbOnDlDaWlpJR7ZyQNaGFMfHAjp/S9BT0+PABQ4GCM7O1sY6h4QECBzLTMzk7p27UqWlpb077//KlTGyh4Iif4bvWlgYEA1a9YUAoqnpyf9888/JJFIaNu2bSVaBk2ZQUUikdDdu3fp119/LbDWZ2pqSoMGDaKtW7cKI4IVGdnJA1oYUz8cCInowoULwsCMnJycAtNIm/cWL14snMvNzaX+/fuTsbExBQcHK1xGTQiERERr164VmhEtLS3p6NGjwrXnz58TABo2bJjcu0KUtpkxIyODTp06RVOmTClwaoOdnR19/fXX9M8//8jsqF7afj0e0MKYeuG1RgFERUUBAGxtbaGjU/Cr2tvb49y5c0JaAJgyZQoOHz6MJUuWIC8vD9euXROu1atXD1ZWVgXmlZWVhaysLOHn5ORkZbyG2uvUqRO0tbWRl5eHW7duoVatWqVaBk2quPU6P1xJJS4uDidPnsTJkydx7tw5ZGRkCPno6emhU6dOcHFxwfLly3Hw4EGlL1UGvF8KjjFW8ZR8n5kK5O3btwAAc3PzQtNIr0nTAoC/vz8AYP78+WjdurXMcfLkyULzWrZsGczMzITDxsZGGa+hdnJycnD27Fnh50aNGqF///5wdXVFlSpV4O3tDVNTU4wdOxYSiaREy6AVRBoQg4KChD+bHj16wNnZGUOGDIGzszNsbW0xadIknDhxAhkZGahVqxYmTJiAo0eP4s2bN/D398fQoUNl8iUiBAQEoE2bNsL6n/7+/ggKCoKnpycvOcaYhqjUNcLMzEwA72sEhZF+i/+wBvH48WOFnjdnzhzMnDlT+Dk5ObnSBcM7d+5g9OjRCA8Px5UrV9CqVSsA72vfJiYmaNmyJR4/fowZM2Zgw4YNCA4Ohrm5OW7evFnqZ6ekpCAxMRF2dnaIiIjA3bt3cffuXQDvg2WrVq3Qu3dv9OrVCy4uLoUGMmkAVMZanYyxiq9SB0Lplj0FbW0jJW3KNDQ0LPXz9PX1K23zWG5uLn799VcsXLgQOTk5qFq1KhITEwG8/8IRERGB3NxcNG7cGDdu3ICTkxPGjRuHwYMHIzAwEDo6OsjMzJTZRkkeWVlZOH36NHbt2oUTJ04IX26A9wtWu7m54enTp3j48CGICC1btoSrq2uRefKWQ4yxD1XqQFhQs+fH5Gk+1XT37t3D6NGjhVpdnz59sGHDBpibm4OIkJGRAXd3dzRp0gSrV68W+gKdnJwQHByML7/8Evfu3ZM7EEp3ali8eDEuXLiApKQk4ZqjoyP69++PXr16oVWrVtDR0QER4euvv8Yff/yBWbNm4datWwXmy1sOMcYKUqkDYYMGDQAAsbGxyM3NLXDAzKNHj2TSMllr1qzBrFmzkJWVhSpVqmD16tUYMWIEnj59ivr16wtbGgUFBUFbWzvf/UZGRtiyZQskEgm0tArvkiYihIWFYdeuXdi+fTsA4OjRowCAmjVrYtiwYRgxYgTc3NyE4FVQE+eSJUsKfQZvOcQYK0ilHizTtGlT6OrqIjMzM9+ebsD7QR83btwAAHh4eJR18cpVUFAQ2rdvj6CgoCLT6evrIysrCz179sTdu3cxcuRIiEQivH79Gk+fPsXr16/Ro0cPtG3bFgEBASCiAvMpLAg+fPgQS5YsQaNGjdCsWTOsWLECCQkJAID+/fvj/PnziI2NxW+//YamTZtCJBIVOcila9euxb4PB0HGmAyVTuJQIXlXlvn000/lWlnmw/lkyqLO8wgL2yopNzeXYmJihJ8lEgmdPHky3/y40sz1i4+Ppz///JNatmwpM7/PwMCAvLy86Pfff1fpAtaMMc3AE+r/X2BgYLFrjf7yyy8qKaO6BsLCtkqKioqitm3bko2NTbFlLuki00lJSbRt2zbq1q2bzBJsWlpa5OnpSb6+vsIzeQFrxpgyVLpAGBgYSBYWFsKhr69PAEgsFsucj42NzXfv0qVLC919olevXvn2jlMWdQ2EH2+V9Ntvv9Hq1atJLBYTADI2NqYLFy4UmYe8Wxo5ODhQ27ZthaXupEerVq1o1apVBW50zAtYM8aUodKtLJOTkyMM1/9Qeno60tPThZ+lIw4/NG/ePLi6uuKPP/5ASEgIXrx4AWdnZ3h7e2Pq1KkFDvKoLJ49e4aXL1/KnNu4cSMGDhyIhg0bonv37pg/f74wj7J58+ZYsGAB6tevr/Az9fT04OTkhNu3b+PBgwd48OABgPeDVSZMmIDhw4ejXr16xebD0xwYY2WijAKzRlKHGmFhWyVdvnyZ/vrrLzI0NCxw773itkr6uEaYk5NDu3btImdnZ5l8atasSQMHDhTO8wLWjLGyUulqhEwxo0aNwtWrV6Grq4s1a9bAyckJ5ubmsLOzw8qVK5GRkYEWLVpg3rx5SElJwdSpU5GTk4PPP/9crvwzMzOxfv16LF++HDExMQAAY2NjDB06FCNGjED79u2hpaUl91w/gKc5MMbKWNnEZc2kDjVCov+2Svp4L8BXr17RmjVrKC8vr8RbJUl39jA3Nxdqf5aWlrR06VJ68+aNkE6RLY0YYxWDRCKh169fU0xMDL1+/VqprTfKyLvSDZapiNQlEBIRpaamUr9+/QhAvk2GS7JV0vPnz2n27NlkZGQkBMA6derQ6tWrZe7lkZ6MVV5v376lP//8kxwdHWW6QhwdHenPP/+kt2/fqkXeHAjVgDoEQukeec+fPxemiyxatIiIiJKTk4no/f59Ojo6tH79+kLziYqKookTJwqjdaXHkiVLKDs7W0jHAZCxys3f359MTU1JR0eHhgwZQn5+fnTmzBny8/OjIUOGkI6ODpmampK/v3+5582BUA2UdyCMjY2l2rVrU9OmTalWrVoEgHR1den27ds0ZswYAkDe3t6UlpZGrq6uNG7cuHx5hIaG0pAhQ2Tm/rVu3Zr++OMPnuvHWAWgzOZLf39/0tHRoV69elF8fHyBaeLj46lXr16ko6NTomCoirw5EKqB8g6E0pGdOjo6BIBEIhE5ODgI/YUzZswQ+gXbtm1Lbm5uRPT+H86FCxeoR48eMrW/nj170qVLl0gikfBcP8aUSBV9bcpuvnz79i2ZmppSr169KCcnp8i0OTk51KtXLzI1NZXrOarKmwOhGijvQHj8+HHhL3/16tWF/zc0NKQNGzaQRCIRBtJIA6afn58Q1PD/K78MGzaMbt26JZO3NBDWq1ePAyBjClJVX5sqmi///PNP0tHRKbS29rHnz5+Tjo4OrVy5stzy5kCoBsozEKanp1PNmjUJANnY2NCdO3eoZcuW1L17d2rRooVM8Hrz5g21a9dOZk6hvr4+TZo0iaKjowvMn+f6MVY6quprU0UTo0QiIUdHRxoyZEiJyuLl5UWOjo7C54NEIqGsrCx68+YNPX36lB48eECZmZlC3hEREbR7927y8fGhlStXUlBQkNx5F4QDoRoo7xrhwoULCYDwFz0vL4+I/uvPky56/eHyZ6ampvTdd9/J9c1MOhCHMU1QEfraVNXE+Pr1awJAfn5+REQUFhZGvr6+tHz5cvr2229p0qRJNHr0aBo8eDD16tWLXr16RURE+/btIwBkZWVFJiYmpK2tnW/xjqCgICHv+fPny1ybN29eoWWS5p2QkFBoGp5Qz/DZZ59h4cKFsLKyAvDfVkiZmZm4ceMGHj58CADIzs4GANja2uKPP/5A//795ZrIrq+vr6KSM6YYIkJiYiJSU1NhbGwMCwuLUi/K8O7dO/j6+mL9+vW4f/++cN7R0RGTJk3C6NGjUaVKlRLl5+XlBU9PTxw5cqTAfVIBoHr16jhy5Aj69esHLy8vPHnypNjn+Pr6Ij09HT4+PoXmK6WtrY2NGzeiTp062L59O1q3bo3Q0FC8evUKL1++lPnv8+fPAfy3gbmPjw/Wrl1b5DtaWVkJ6V+/fl3g842MjPDu3Tsh7/r166NTp04wMjKCWCxG48aNC32GNO+UlBRYWFgU+a7F4UBYidy9exdTpkzB3r17Ub169QLThISE4PPPP0dkZCQAwN7eHrNmzUKtWrWwbNkyDBw4UNjgtri9/RhTF8oOVlIBAQHw8vJCeno6Bg4ciCVLlsDc3Bxv377FwYMHMWvWLPzwww/w8/ODp6enXHmWJFjp6Ohg06ZNsLW1xfbt2zFt2rRC02ZmZmL16tUYMGCA8O//0qVLuHHjBhITE/Hq1at8QS42NhYDBgzAunXrcP/+faxbt67I8rx9+xYA4OLigm7dusHa2hpWVlYwNTWFWCwWDumXb2n6ixcvombNmsJ1IyMj6OrqAoCw/+jbt28xatQojBo1So7f4n95m5iYyJW+SEXWF1mplGXTaHh4OFlZWREAGjp0KBHJrgeanZ1NixYtEkaQVq9enXbu3CnTfCKRSGjGjBkEgFxdXVVeZsaUobL1tWVlZVF8fDzdvXuXLl26REeOHKHBgwcL/WFbtmyhQYMGUefOncnNzY1sbGxkFrjYuHGjkNeXX35Z4FrC0iMiIkJoYly1ahX16dOHxo0bR/PmzaOVK1fS3r176fz58xQREUEODg6l7iNU9HeiaN7cR6gGyioQhoWFkYWFBQGgZs2aUWJiIhH9FwgPHjwoDJABQIMGDRL2ICTiZdBY2eK+NtDPP/8s894//PAD1a1bVyagfXhs2LBB6A+bNm1akcFt8+bNQr67du2iESNG0LRp02jJkiW0ceNGOnLkCF29epWio6MpOzub/v77bwIgsyF3QXjUKFNIWQTCmzdvCut9tmzZUuYf4o0bN4QRoACoSpUqtGvXLpkRXDwHkBVE0+e1KeODOTw8nDZu3EjfffcdeXl5UbNmzcjU1FR475cvXwppZ86cKfM7EYlEVLVqVWrQoAF5eHjQzp07hWB14cIFWr16Ne3atYtOnz5NwcHB9PDhQ4qKipIZ0CIveQadEPE8QqYgVQfCa9eukZmZmbDay7t374RrcXFxwqhQ4P22SnFxcUTEAZAVjue1yddUl5ycTLdu3aKDBw/S8uXL6X//+x9ZW1tT/fr1hX9HX331VaG1NjMzM7pz546Q37///kuXLl2iqKgoevPmjTDCW0qeYKXKJkapD2vgz58/LzDN8+fPhRp4QECA3OVQRd4cCNWAKgOhRCIhd3d3AkDt2rUT1g2VSCS0c+dOIUACoG+//Zby8vI4ALIiVba+toJIP/Rzc3OFczExMRQQEED79++nLVu20NKlSwkA9enThyZOnEhPnz4V0q5bt07oiy/skAarXbt20aeffkpTp06lFStW0JEjR+j27dvUoEEDlQUrVTZfSn3498TLy4v27dtHf//9N+3bt4+8vLyEvyclCYKqypsDoRpQdY0wNjaWRo8eTampqURElJCQQIMHDxb+QUpXjOFl0Con7msDrVu3joKDg+n48eOUkZEhXN+xYwf17duXOnXqRM2aNSMHBweqXr260E3w4UTtj+eufXxcv35dSPvbb78J5y0tLally5Y0bNgwmjdvntC8WZ59bapsvvz4OStXriyw5WDlypUyrVMlpcy8ORCqgdIGwitXrlC7du3oypUrwrnCmkZOnTolLKOmra1NixYtouvXrxPAy6BVNpW5ry0mJoZ0dHTo66+/pmPHjskEt40bN1L79u3J0dGRTExM8gWsBw8eCGnnzZtXZHA7cuSIkHbTpk3k6upKbdu2pZ49ewrblfXu3ZsWLlxIT548EdLGxsZSWFhYgf+m1aGvjUi1zZcfk0gklJCQQDExMZSQkKD0/QhLmzcHQjUg7x9CYSu0DBs2jADQ8OHDiYjozJkzZGJiItMZnpKSQhMnThT+gTds2JBu3LhBRLwMWmVUEfva+vfvT/fv36fLly/ToUOHKD09XUizadMmat++PTk4OMg050uPf//9V0j7ww8/5Luura1NtWrVombNmlFERISQNjg4mDZs2EB79uyhEydO0KVLlygsLIxWrVqVb6BKYeWuqH1t0vxV1XxZkXAgVAPy/CFIt0r6OFi9fv2a9PT0yNHRkfT09Gjv3r1Cs06/fv1IIpHQlStXhNoeAPrqq69kPmSIeBm0ykQd+tokEgklJSVRz549ydbWlg4fPkybNm0SmueJiFavXk1ubm7C/pdFBbcFCxYUGNyA93NZPxxQEh4eTnv27KHz58/T3bt3qX79+tzXVgRVNl9WFBwI1YA8fwiF7eKwfPly0tPTo8jISNLR0RE+HPr27UvJyck0Z84cYY9AGxsbOnfuXBm+GStrqu5r2759Oz148IAuXrxIe/bsoRUrVlBKSoqQbtmyZVS7du18GzNLj8jISCGtdI3bDw9TU1OqV68etW7dmu7evSukvX37tjBpOzIykt68eUMBAQHc16bEYKXK5kt1x4FQDZQkEO7cuZNWr15Nzs7OBIAMDAyoY8eOdOjQIRKJRASAOnXqRDt37qQGDRoI/2BGjRql8JB2pnrKGtCi6If+Tz/9RBEREXTmzBnavn07paWlCWlWrFhBdnZ2hfajfRiwPg5u0oDo4uJCvXr1ovv37wtp//33Xzp9+jSdPXtW+LtdEtzXplnBSpU4EKqBkgTCwg5pECzocHFxKcO3YSWhzAEthTVf5uTk0M2bN2U+NDdu3EitW7emOnXqCC0GhQW3xYsXy1wzNjamBg0aUPv27WnIkCEyg08eP35M169fp5iYGEpNTdWIeW3S/LmvreLiQKgGShIIDQwMyMzMjHbs2EEhISEUHR0tjF4DQGKxWPh/HR0dMjQ0JF9f3zJ8GyYvZQ9o+bD58ty5c7Rw4ULq2rWrsBxXVFSUkPbj4Aa8n7zt5OREXbp0kRlQEh0dTRcuXKC6devSwIEDS/SO3NemWX1tFRUHQjVQkkC4f/9+cnJyIrFYLAS43Nxc8vb2lumXEYlEVKdOHZkPNFY66j4fz8fHhwAUWMOrUqUK/f3330Lau3fv0oEDB+jKlSvk6+vLfW3c16bROBCqgZIEwpCQEEpNTaWhQ4cSAAoPD6fPPvtM+ActXTRburg2L4xdeuo0H08ikVBMTAxt376dJkyYQFevXhXSbt++XShb7dq1adiwYbRu3Tq6fft2vqW4PsR9bRysNB0HQjVQ0kBI9H4JJx0dHWG1eV1dXfr1118pNTWVdHR0aN26dbxVkhKU93y8vLw8Onv2LGlpaZG7uzvVqlVLJhgvWLBASJuYmEg1atSg3r17l+iDnfvamKbjQKgGFAmEX3zxBbm5uVFKSgo1btyYAJC3tzelpqaSvb09VatWjWuEpVQe8/EyMzNlJnHfunUrXzOnjo4OeXh40KxZsygwMFDmfu5rY6zkOBCqAUUCoZubG7Vr107oL/zqq69IX1+fDA0NhUEzvEqM4lQ9H2/Tpk0UGBhIW7dupTlz5tCgQYPIxcWF9PX1adSoUUL63NxcqlWrljBd5vDhwzJTG8qq3AU9h/vaWGXBgVANlDQQZmRkCDvIN27cmDZs2CAslC0NhDo6OjLrL7KSUUbN6u3btxQcHEw7d+6k/fv3E9H7NTKlfz6FTXdp2bKlTN4SiUTuTVGJuK+NsZKSNxDqgKmNjIwMuLu7o0qVKnj79i0mTpyIVq1awd/fH5988gmmTZuGe/fuITMzEwYGBuVd3AqHiLB+/XoMHDgQ1atXl+ueGjVqwMnJCfPnz8fevXvx8OFDvH79WrjerFkzDBo0CMbGxgCA6tWrQ1tbGw4ODmjQoAEaNGgABwcHODo6wt7eXiZvkUiEt2/fAgBMTEyKLYunpydOnDgBLy8v2NraYsCAARg4cCDMzc3x9u1bHDx4EIcOHYJYLMbJkyfRvXt3eX81+YhEIlhYWMDCwkLhPBirKDgQqgkiQnBwMEQiEf7++28hAHbv3h0ikQgAsGXLFkgkEmhpaZVzacsHESExMRGpqakwNjaGhYWF8LuRR2JiIu7fv48lS5bInE9ISMDff/+NS5cu4f79+zA1NcXRo0eF669evUJycjKuXr0qnKtevTocHBzg7u4OALCwsICjoyNcXV2xb98+uct08OBBODo6omrVqnKl9/T0xJMnT7B9+3asW7cOfn5+wjVHR0f8/vvvGD16NMzMzOQuA2Maryyqp5qqNGuNclPUf5Q1zUHafHnmzBm6efMmLVy4kDw8PPKt3mNubi5z34QJEwgArVq1ikJCQoRNkD9WFgNaPsTNl4wVjfsI1YA8fwi8VVLRlDXN4d27d8KAFj8/P+rWrVu+5eq++eYb2r59O127dk3mz0Fd5uMxxkqGA6EaKO1+hJquNNMc8vLyKDg4mBYtWkStWrUiLS0tevbsmTDFYcOGDTRgwADy8fGhp0+fFlkOdZqPxxiTn7yfwSIiojJti9UgycnJMDMzQ1JSEkxNTcu7OGWCStmPJ/Xu3TvUqVMH7dq1w5EjR6CjU3h3dm5uLvr164dLly5hxYoVuHTpEvz9/WUGtQDAgQMH8PTpU8yaNQtxcXFyDZiJj4+Hra0tfv/9d0ybNk2usgcEBMDLywvp6elFDmjZv39/qQa0MMaKJvdncFlEZU0l77eRykDZy5XJ09+Wl5cnTCV5/vy5sGej9DAxMaH+/fvTpk2bKC4uTihnZZmPxxgrGjeNqgFNCYTKXq6sqFVaEhISaPfu3fT5559TtWrVaNmyZcK1vn37kr6+Pn3zzTd0/vx5ysrKKrS8PB+PscqPA6Ea0IRAqIrlyj4c1JKZmUnLly+nYcOGkaOjY74Rnp6ensJ98g5qkZab175krHLjCfWsUKTEfjwvLy94enoW2Y9XvXp1HDlyBP369YOXlxeePHmCKlWqyKR58eIFQkNDERoaiszMTACAubk5dHV1sXjxYqSkpAhpmzRpgk8//RQ9e/ZEmzZthPPm5uYAgJSUlGIngvN8PMaYFAdCDfLu3Tv4+vpi/fr1uH//vnDe0dERkyZNwujRo/MFqKL4+voiPT0dPj4+RQ5mAQAdHR1s2rQJtra22L59O+rWrYvg4GCEhoYiLCwM8fHxQlrpCixv376FlpYWvvrqKxgYGMDd3R1NmzaFtbV1gc8oySotAFClShVMmzYNX375Jd68eYOUlBSYmJigatWqCn0xYIxVTDxqVIXUadTohyMZBw4cmG8k48GDByEWi+Hn5wdPT89i8yMiNGrUCG5ubti7d2+BaSQSCaKiohAWFoYXL17gq6++wpAhQxAeHg4DAwOEh4cLabW0tODo6Ah3d3e4u7tj48aNReZdEGnekZGRHMgYYzxqVB2oSx+hqvvxpK5cuUKrVq2iqVOnUtu2bcnY2Fjoy9PT06Ps7GyhH++7776jL774gtasWUNBQUGUmpoqk39Zr9LCGKt8uI+wgiM168dLTU1FdHS0cISFhQGAzLesNWvWYM+ePTL5GhoawtXVFe7u7khLSxP68SZOnAg7O7tCyz169Gj88MMPGDdunFzzCMePHw+xWIxRo0YV9ythjDEZHAjVTHn14xER3r17h//9738ICAjA9u3bMW3aNCxYsAAbNmzAy5cvC7zv4cOHQlNqu3btkJmZiXr16sHFxQXu7u5wdHSUea68/XhVqlSBn58fevfujX79+mHTpk2oUaNGvnTx8fEYP348AgICcPLkyRL9bhhjDOA+QpUqaR9hWfXj/fvvvwgKCkJUVBSio6Px8OFDREdHIzk5GQDQq1cvPHz4EJGRkfj+++/x008/AXi/w0K9evVQv3592Nvbw8fHB61bt8ahQ4fk/p2UtB+PV2lhjCmK+wjVQEn6CJXdj5eXl0c3b94kAOTl5UVv3rwRrs2aNavQzWNr1apFy5YtE+bjPXr0iG7evFngyipl1Y/Hq7QwxhTBa42qAXm/jSiyrubly5dl+vGioqJw5swZ3L59G7dv30ZERITM3Lvz58+jY8eOAIBDhw5h3bp1aNiwIerVqyfU8urWrQtDQ0OcOXMG3bt3R0xMTJH9eMood0kQEU9zYIzJjWuEakDebyPy1qxycnIoMjKS/vrrL9LS0qK5c+cK1zZs2JCvdqerq0sAqH379hQSEiJ3uUu6QgvvtsAYU0dcI1QD8nwboSLm48XGxuLQoUNCLe/u3bvCqisAYG1tjfj4eIhEIoSFhWH+/PlwcXGBi4sLnJ2d0aBBA7i4uKh8Ph734zHG1BHXCNWAPN9GCpqPJ3Xu3Ll8tTyxWEweHh7UuXNnuWpt3I/HGNNUXCNUA/J8G3n8+DHq1q2LM2fOoGvXrjLXEhISMGHCBKGW5+LiAnt7e2hpaXE/HmOMFUPeGiHPIyxnxsbGAP6bX/chS0vLQqcmqOt8PJFIBAsLi2IXvWaMMXXBgbCcWVhYwNHREQcPHsTgwYPlvu/gwYNwdHRE1apVi03r6emJEydOwMvLC7a2tkX24508eZL78RhjGoUDYTkTiUSYNGkSZs2ahRcvXqB69erF3hMfH49Dhw7h999/l7vZkbcdYoyxgnEfoQqV5TzCkuB+PMaYJpD3M1irDMvECiHtxwsICEC/fv1k9ub7UHx8PPr164eAgADs37+/1P14dnZ2Ci/mzRhjlQU3jaoJ7sdjjLHywU2jKqTIxrzv3r0T+vE+3n1i8uTJ3I/HGGNykvczmAOhCpVmh3rux2OMsdLheYQVHM/HY4yxssGDZRhjjGk0DoSMMcY0GgdCxhhjGo0DIWOMMY3GgZAxxphG40DIGGNMo3EgZIwxptE4EDLGGNNoHAgZY4xpNA6EjDHGNBoHwgI8ffoUX375JTw8PGBgYMBrfDLGWCXGgbAADx8+xP79+1GtWjV4eHiUd3EYY4ypEAfCArRv3x4vXrzA8ePH8emnn5Z3cRhjjKkQB8ICaGnxr4UxxjRFhfnEj4mJwaZNmzB+/Hi4urpCR0cHIpEIS5culev+U6dOoWvXrqhatSqMjIzg7u6O1atXQyKRqLjkjDHG1FmF2Y9w5cqVWLlypUL3/vzzz5gzZw4AwN7eHsbGxggPD8e0adNw9uxZHD58mGuBjDGmoSrMp7+lpSV69+6NxYsX4/Tp0xg4cKBc9129ehVz586FlpYWdu/ejejoaISHhyM0NBTW1tY4duwYVqxYoeLSM8YYU1cVJhB+//33OH78OObPn48ePXrA2NhYrvuWLl0KIsK4ceMwbNgw4byrq6sQAH/++Wfk5OSopNyMMcbUW4UJhIpITk7G2bNnAQBffPFFvuuDBw+GqakpEhMTcf78+bIuHmOMMTVQqQNhWFgYsrOzYWBgAHd393zXdXV10aJFCwDA9evXy7p4jDHG1ECFGSyjiKioKACAra0tdHQKflV7e3ucO3dOSCt14MABAEBERITMz05OTnByclJVkRljjJWxSh0I3759CwAwNzcvNI30mjSt1ODBgwv8ecGCBVi4cGGBeWVlZSErK0v4OTk5ucRlZowxVrYqdSDMzMwEAOjp6RWaRl9fHwCQkZEhc56ISvy8ZcuWYdGiRSW+jzHGWPmp1H2EBgYGAIDs7OxC00hrcIaGhqV+3pw5c5CUlCQccXFxpc6TMcaYalXqGmFhzZ4fkqf5VF76+vpCDZMxxljFUKlrhA0aNAAAxMbGIjc3t8A0jx49kknLGGNMs1TqQNi0aVPo6uoiMzMToaGh+a7n5OTgxo0bAMDbLTHGmIaq1IHQ1NQUXbt2BQBs3rw53/X9+/cjOTkZFhYW6NixYxmXjjHGmDqo1IEQAObNmweRSAQfHx/s2bNHOB8eHo6ZM2cCAL799tsiR5YyxhirvESkyDyBcnDlyhX07dtX+Dk1NRVZWVkQi8UyIz7DwsJgY2Mjc++PP/6I77//HsB/u09ERERAIpGgV69eOHr0KLS1tZVe5uTk/2vv/qOyrA//j79uhBtURmoM+SFYmOLYlJCRHc1+TC0V0xpzx3KrOdya6FanM9tanjRhqXNLPZ7TOtOm65id9KwS54+GpW6SWSrS8RgnUhhugmxhKCLIj/f3Dz73/QURxFvvH/R+Ps65T3Jd1+15Yff7el2/7us6p5tuukk1NTWKiIi44X8/AKBz3V0H95irRhsbG/XFF190mF5XV6e6ujr3z83NzR2Wee6555SSkqKVK1fq8OHDqqys1IgRIzR79mzNnz/fKyUIAOgZesweYU/EHiEA+E9318Ff+XOEAAB0hSIEAFiNIgQAWI0iBABYjSIEAFiNIgQAWI0iBABYjSIEAFiNIgQAWI0iBABYjSIEAFiNIgQAWI0iBABYjSIEAFiNIgQAWI0iBABYjSIEAFiNIgQAWI0iBABYjSIEAFiNIgQAWI0iBABYjSIEAFiNIgQAWI0iBABYjSIEAFiNIgQAWI0iBABYjSIEAFiNIgQAWI0iBABYjSIEAFiNIgQAWI0iBABYjSIEAFiNIgQAWI0iBABYjSIEAFiNIgQAWI0iBABYjSIEAFiNIgQAWI0iBABYjSIEAFiNIgQAWI0iBABYjSIEAFiNIgQAWI0iBABYjSIEAFiNIgQAWI0iBABYjSIEAFiNIgQAWI0iBABYjSIEAFiNIgQAWI0iBABYjSIEAFiNIgQAWI0iBABYjSIEAFiNIgQAWI0iBABYjSIEAFiNIgQAWI0iBABYjSIEAFiNIgQAWI0iBABYjSIEAFiNIgQAWI0iBABYjSIEAFiNIgQAWI0ivMyOHTs0YcIEDRgwQH379tWoUaO0Zs0atbS0+DsaAMALKMI2li1bpoyMDL333nvq37+/brvtNhUVFekXv/iFHn74YcoQAL6CKML/c+DAAf3mN79RUFCQNm3apBMnTqioqEhHjhzRwIEDlZeXp5deesnfMQEANxhF+H9yc3NljNGcOXP0yCOPuKenpKS4C3DZsmVqbGz0V0QAgBdQhJLOnTun3bt3S5KysrI6zJ8xY4YiIiL0xRdfaM+ePb6OBwDwIopQUmFhoS5duqSwsDCNGjWqw/yQkBClp6dLkg4ePOjreAAAL6IIJZWUlEiSEhISFBwcfMVlEhMT2y0LAPhquPJa3zJnz56VJPXv37/TZVzzXMteSUNDgxoaGtw/19TUSGo99AoA8C3XutcY0+VyFKGk+vp6SZLT6ex0mdDQUEnSxYsXO11m6dKleuGFFzpMj4+Pv86EAABPnT9/XjfddFOn8ylCSWFhYZKkS5cudbqMa0+vd+/enS7z7LPP6umnn3b/3NLSourqat18881yOBzXnOvcuXOKj4/XqVOnFBERcc3v95eemLsnZpbI7Wvk9q3rzW2M0fnz5xUbG9vlchShunfYszuHT0NDQ917ji79+vW77nwRERE96sPr0hNz98TMErl9jdy+dT25u9oTdOFiGUlDhw6VJJWXl6upqemKy5w8ebLdsgCArwaKUFJqaqpCQkJUX1+vI0eOdJjf2Niojz/+WJI0evRoX8cDAHgRRajW3e4JEyZIkl599dUO87ds2aJz587p5ptv1r333uuzXKGhoVq0aFGHw62Brifm7omZJXL7Grl9y1e5HeZq15VaoqCgQOPGjZPD4dDGjRvdt1krKirSAw88oDNnzmj58uV65pln/JwUAHAjUYRt/Pa3v9XChQsltX6BPjw8XMeOHVNLS4syMjK0detW9erVy88pAQA3EkV4mb/97W9auXKlDh8+rMbGRg0dOlSzZ8/W/PnzKUEA+AqiCAEAVuNiGQCA1SjCAGGM0f79+7VgwQLdeeed6tevn5xOp2JjY5WZmdkjHv/U3NystWvX6p577lFkZKTCwsI0ePBgPfTQQ9q6datfMpWWlmrt2rX6yU9+opSUFAUHB8vhcCg3N/eq7z1w4ICmT5+ur3/96+rdu7eSk5OVk5PjviVfoOZua926dXI4HHI4HJozZ46X0rbyNPP58+e1ZMkSpaamKjw8XE6nUwkJCZo1a9YVv850I3k67goLC/X888+7P+shISGKiorS5MmT9fbbb3s18/Xkbmvz5s2aNGmSBg4cqNDQUMXFxWnSpEn685//7NXs77zzjp544gmlpaUpJiZGTqdT/fr105gxY7R69eou7/DltTFpEBB2795tJBlJJigoyAwbNsykpqaa8PBw9/SFCxf6O2anqqurzZ133mkkGYfDYZKSkkxaWpqJiYkxkkxmZqZfcj355JPuf7+2r5ycnC7ft3HjRtOrVy8jycTFxZnU1FQTEhJiJJn09HRz4cKFgMzdVlVVlRkwYID7vVlZWV5M7FnmM2fOmGHDhrk/90OGDDEpKSnuz32vXr3Mpk2bvJbZk3H3+eeft/v9br31VpOWlmb69+/vnvb444+b5ubmgMrtUl9fb6ZNm+ZeLjEx0aSnp5v4+HgTFBRk0tLSvJbbGGPGjh1rJJnQ0FBz6623mm9/+9smLi7OnSctLc2cPXu2w/u8OSYpwgCRn59vbrvtNvPyyy+b6upq9/SGhgbz7LPPuj8k27Zt82PKK2tubjZ33XWXkWS++93vmlOnTrWbf+rUKbNv3z6/ZMvJyTFTp041S5YsMTt37jSZmZlXXTmXlpaa0NBQI8n87ne/My0tLcYYY8rKykxSUpKRZObNmxdwuS83a9YsExQUZDIyMnxShJ5kzsrKMpJMUlKS+fTTT93Ta2trzU9/+lMjyURERJiamhqvZPZk3JWUlJiYmBizfPlyc/r0aff05uZms2bNGuNwOIwks2bNGq9k9jS3yyOPPGIkmbvvvtsUFxe3m1dVVWXeffddr+U2xpj169ebPXv2mEuXLrWbfuDAATNo0CAjyWRnZ7eb5+0xSREGiJqaGtPY2Njp/MmTJxtJZtq0aT5M1T1//OMfjSRz3333eXUr+EZ4/PHHr7pyzs7ONpLM/fff32FeQUGBkWRCQkJMZWWlN6O2053cbeXn5xtJZu7cuWbRokU+KcLLdSdzdHS0kWTy8vI6zGtsbDSRkZFGktmxY4dXMnoy7i5evNjl3sfPfvYzI8mMHDnyhmZty9P1xc6dO40kM3z4cFNXV+e1fJ7avHmzkWRiY2PbTff2mOQcYYCIiIjo9KHAkjRx4kRJ0meffearSN22evVqSVJOTo6Cgnr2R8oY4z7Hk5WV1WH+mDFjNHz4cDU2NvrtvOfV1NfXa+7cuYqKitKLL77o7zhdcj3WzPXg67aCg4M1ePBgSer0HsDXy5NxFxYWpj59+nT6nvvvv7/De240T9cXq1atkiQtXLiwyyfp+Mvw4cMlSXV1de5pvhiTPXutZRHXyeBA+/CWlJSouLhYAwYM0JgxY7R161b94Ac/0Pjx4zVz5kytW7eu3cOKA115ebkqKiokSWPHjr3iMq7pBw8e9Fmua5Gbm6vPP/9cK1asuCFPP/GmkSNHSpI++OCDDvOqq6tVXFys4OBg3X777T5O1sqTcRcIY/VKGS5evKj33ntPDodDGRkZ2rt3r7KysjR+/HhlZmZq1apVOn/+vL8iS2q9GEaSRo0a5Z7mizHJY5h6AGOMtmzZIqnzD4K/HD58WFLrltwPf/hDvf766+3mv/nmm/rDH/6gXbt2ubfuA1lJSYmk1nscdvYMM9fei2vZQPLpp59qxYoVGjdunB577DF/x7mqxYsXa9KkSVqwYIGCg4M1ZcoUhYeH6+jRo1qwYIEuXLighQsX+uXh1p6Ou82bN1/ze26kznIXFRWpqalJcXFxWr58uZYtW9bufW+99ZZWrFih7du3+3TDo7m5WRUVFcrLy9Ovf/1r9e3bV0uXLnXP98WYZI+wB1i7dq0KCwvldDr11FNP+TtOO64ttY8//livv/665syZo7KyMtXX12v37t1KTExUcXGxMjMz1dLS4ue0V+d67mS/fv06fZhyd55f6Q/GGD3xxBNqaWnRyy+/7O843fKd73xH+fn5GjlypH784x8rOjpa4eHhuuuuu1RRUaGNGzcqJyfHL9k8GXd///vf9c4770iSFixY4L1wXegst2usVlVVadmyZXrwwQdVXFyshoYGffTRRxo1apROnz6t6dOnq7a21us5V61aJYfDoeDgYMXHx2vevHkaP368PvzwQ91xxx3u5XwxJinCAHfkyBE9+eSTkloPeQ0ZMsTPidq7cOGCpNZHVY0bN05r167V4MGDFRoaqvHjx+utt96Sw+HQ4cOHtX37dj+nvTrXISWn09npMq474bvObwWKV199Vf/85z/11FNP6Vvf+pa/43RbaWmpqqqq5HA4NHjwYI0YMUK9e/dWWVmZ1q1bp7KyMp9n8mTclZeXa9asWZKk7Oxs3X333V7NeCVd5W47VhMTE/XXv/5VSUlJcjqdSk9P1/bt29WnTx+Vl5dr/fr1Xs8aFxensWPH6o477tDAgQMlSXv27NEbb7yh5uZm93K+GJMUYQArLS3V1KlTVV9fr0cffVS//OUv/R2pg7CwMPefXQOwrZSUFN13332SpF27dvksl6dcv09XX+p1nfMMpPO1//3vf/WrX/1KgwYN0qJFi/wdp9uWLl2q2bNny+Fw6OjRoyorK9Mnn3yiqqoqZWVlae/evRo7dqxqamp8lsmTcVddXa3Jkyfrf//7n+6991699NJLPkja3tVytx2r2dnZCgkJaTc/OjpaM2fOlOSbsTpjxgzt379fBw8eVGVlpT788EPdcsstevHFFzV//vwOub05JinCAFVZWamJEyeqoqJCGRkZ2rBhQ6eHBfzJdUhC+v9XfF3uG9/4hiT5Zcv+Wrl+ny+//FKmk9vwug6/tP3d/e2ZZ55RdXW1Vq5cqfDwcH/H6ZaqqiotWbJEkrRhwwb3hTOSFB4erldeeUXJyck6ffq0zw71ejLuamtrNWXKFB0/flxpaWnKy8vz+XP/upM70Mfq6NGjtWPHDoWGhupPf/qT/vWvf0nyzZikCANQdXW1Jk6cqBMnTuiee+7Rli1bOmy9BYqkpCT3nzsb/K7pbQ93BKqhQ4dKat3CPH369BWXOXnyZLtlA0FhYaEkaf78+YqOjm73+v3vfy9J2rRpk3taIDh06JDq6+sVHh7e7pyQS3BwsPtB2IcOHfJ6Hk/GXUNDg6ZPn66DBw8qOTlZu3bt0te+9jWvZ22ru7l7wliNjY3V7bffrpaWFhUVFUnyzZikCAOMa+vy2LFjSk9P17Zt2wLqENzlUlNT3YcuXB/Gy7mmx8XF+SyXpxISEtxFUVBQcMVlXNNHjx7ts1zddebMmQ4v17mhixcvuqcFgu5cqu/aA/D2/V09GXdNTU36/ve/r/fff1+JiYnKz89XZGSkV3Ne7lpyDxo0yH31bSCPVdd3Rl3/9cWYpAgDSNuty29+85t+2bq8Vn379tWUKVMkSX/5y186zK+srNS7774rqfUKwUDncDj08MMPS2q9+ORyH3zwgYqLixUSEqJp06b5Ol6njh49KtN6p6gOL9c5w6ysLPe0QODaeq+trdVHH33UYX5TU5P27dsnSRo2bJjXcngy7owx+tGPfqS8vDzFxsZq9+7dnV7a7y2e5J4xY4Yk6bXXXuswr76+Xm+++aYk/43VsrIy955gSkqKJB+NSY/uR4MbrqmpyTz00ENGkhkyZEi7exgGuqNHj5pevXqZoKAgs2HDBvf0s2fPmgceeMB9Y9+GhgY/pmzVndt+nTx50jidzi7vazh37lxfRTbGXPst1toK1FustbS0mOTkZPctv4qKitzzzp07574PqSRz6NAhr2T0dNz9/Oc/N5JMZGSkOX78uFeydcXT3BUVFe4bc+fm5rpviVhXV+f+/9W/f39TVVXlldyHDh0yzz//vDlx4kSHeTt37jTDhw83ksyUKVPazfP2mOTBvAHijTfe0KOPPiqpdUs5KirqisvFxMS4vywbSF555RVlZ2fLGKOEhARFRUXp+PHjqqurU2RkpPLz8/1yd5CCggJNnz7d/XNtba0aGhrUp0+fdoeQCgsL231p+7XXXtPs2bPV0tKiuLg4RUVF6dixY2psbFRaWpr27dunvn37BlzuK1m8eLFeeOEFZWVlad26dQGV+ciRI5owYYLOnj3r/vpERESESkpK3JfC5+bm6rnnnvNKZk/G3YEDBzRmzBhJUnx8vBISEjr9+/fv33+DE7e6nvXFtm3b9L3vfU+XLl3SwIEDlZCQoM8++0w1NTXq06eP3n77bfdt4m60vXv3uq8ij46O1qBBg3Tp0iWVl5fryy+/lCSlp6drx44dHQ4ze3VMelyhuKHWr19/xUfYXP4aPHiwv6N26h//+Id58MEHTWRkpHE6neaWW24x8+bNM//+97/9lmnPnj3d+nctLS3t8N6CggIzdepUM2DAABMaGmqSkpLM4sWLzcWLFwM69+V8tUfoaeb//Oc/5umnnzbJycmmd+/eJiQkxMTGxprMzEzz/vvvezWzJ+Ouu7+nN1ev17u++OSTT8zMmTNNdHS0+9/7sccea/cEEG+orq42q1evNtOmTTNDhgwx4eHhxul0mpiYGDN58mSzfv36Lm8m7q0xyR4hAMBqXCwDALAaRQgAsBpFCACwGkUIALAaRQgAsBpFCACwGkUIALAaRQgAsBpFCACwGkUIALAaRQgAsBpFCFjO4XBc88v15HjgqyDY3wEA+NfYsWM7TKupqdGxY8c6nT9ixAiv5wJ8hadPAOig7XPjWEXgq45DowAAq1GEAACrUYQAAKtRhAAAq1GEAACrUYQAAKtRhAAAq1GEAACrUYQAAKtRhAAAq1GEAACrUYQAAKtRhAAAq1GEAACr8RgmAIDV2CMEAFiNIgQAWI0iBABYjSIEAFiNIgQAWI0iBABYjSIEAFiNIgQAWI0iBABYjSIEAFiNIgQAWI0iBABYjSIEAFjt/wHAq82CatKbKQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 450x650 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "T 30\n",
      "filename Gnutella31_result/olak_5_30_3.txt\n",
      "T 30\n",
      "filename Gnutella31_result/greedy_5_30_3.txt\n",
      "T 30\n",
      "filename Gnutella31_result/incavt_5_30_3.txt\n",
      "T 30\n",
      "filename Gnutella31_result/olak_10_30_3.txt\n",
      "T 30\n",
      "filename Gnutella31_result/greedy_10_30_3.txt\n",
      "T 30\n",
      "filename Gnutella31_result/incavt_10_30_3.txt\n",
      "T 30\n",
      "filename Gnutella31_result/olak_15_30_3.txt\n",
      "T 30\n",
      "filename Gnutella31_result/greedy_15_30_3.txt\n",
      "T 30\n",
      "filename Gnutella31_result/incavt_15_30_3.txt\n",
      "T 30\n",
      "filename Gnutella31_result/olak_20_30_3.txt\n",
      "T 30\n",
      "filename Gnutella31_result/greedy_20_30_3.txt\n",
      "T 30\n",
      "filename Gnutella31_result/incavt_20_30_3.txt\n",
      "raw\n",
      "[[ 5660.3990473    969.40981035    55.07326553   201.41770577]\n",
      " [11008.78042079  1770.85828983    78.49158732   168.31842208]\n",
      " [15929.44662206  2451.85405303   113.06670703   177.62987566]\n",
      " [20992.99463462  3024.79934602   151.29899415   181.55326605]]\n",
      "log 10 \n",
      "[[3.75284705 2.98650741 1.74094083 2.30409764]\n",
      " [4.04173921 3.24818381 1.89482311 2.22613165]\n",
      " [4.20220069 3.38949462 2.05333474 2.24951601]\n",
      " [4.32207439 3.48069657 2.17983604 2.25900407]]\n",
      "times to incavt\n",
      "[[102.77943378  17.60218504   1.           3.65726826]\n",
      " [140.25427179  22.56112216   1.           2.14441353]\n",
      " [140.88538563  21.68502221   1.           1.57101839]\n",
      " [138.75171314  19.99219732   1.           1.19996347]]\n",
      "average times\n",
      "[130.66770109  20.46013168   1.           2.14316591]\n",
      "(4, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x550 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[22973.40233669    57.9693501     51.68503045    88.68017316]\n",
      " [11008.78042079  1770.85828983    78.49158732   168.31842208]\n",
      " [ 8438.805766    1327.33856746   130.91192542   240.775419  ]]\n",
      "(3, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x550 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[  847.79945526    68.4936942     30.93433866    14.98974204]\n",
      " [ 1436.37749718   121.84872657    33.67270653    23.31488729]\n",
      " [ 2034.20314715   183.04336896    36.87637733    33.45811367]\n",
      " [ 2662.54470063   255.89125532    40.72133858    43.97533369]\n",
      " [ 3298.22283015   338.68206723    45.18133668    55.72730112]\n",
      " [ 3975.02183822   434.62170656    48.52382503    66.15307045]\n",
      " [ 4665.95391902   541.97098255    52.92883241    76.88768148]\n",
      " [ 5400.4447474    661.53683221    55.61075684    88.52413559]\n",
      " [ 6128.60935242   788.91548731    59.42407684    98.50320864]\n",
      " [ 6906.5827759    930.44354327    62.71864017   109.28231049]\n",
      " [ 7666.71485804  1077.02884364    65.75800996   120.79049039]\n",
      " [ 8493.20260253  1238.83633696    69.65924565   132.44293427]\n",
      " [ 9303.16526311  1407.94861969    73.94129769   143.53026342]\n",
      " [10165.77832411  1586.56962109    76.51706985   155.96951628]\n",
      " [11008.78042079  1770.85828983    78.49158732   168.31842208]]\n",
      "[[2.92829313 1.83565059 1.49044084 1.17579416]\n",
      " [3.15726859 2.08582099 1.52727803 1.36763332]\n",
      " [3.30839432 2.262554   1.56674825 1.52450145]\n",
      " [3.42529691 2.40805544 1.60982205 1.64320914]\n",
      " [3.51827999 2.5297922  1.65495908 1.74606801]\n",
      " [3.59933952 2.63811141 1.68595503 1.82055001]\n",
      " [3.66894045 2.73397603 1.72369231 1.88585677]\n",
      " [3.73242953 2.82055403 1.74515881 1.94706169]\n",
      " [3.78736194 2.89703048 1.77396244 1.99345038]\n",
      " [3.83926322 2.96869003 1.79739663 2.03854987]\n",
      " [3.88460931 3.03222733 1.81794866 2.08203274]\n",
      " [3.92907148 3.09301394 1.84297877 2.12202879]\n",
      " [3.96863074 3.14858681 1.86888707 2.15694348]\n",
      " [4.00714064 3.20045913 1.88375833 2.19303973]\n",
      " [4.04173921 3.24818381 1.89482311 2.22613165]]\n",
      "(15, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 450x650 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "\n",
    "for dataset in ['eucore','mathoverflow','Deezer','Email','Gnutella31']:\n",
    "#for dataset in ['mathoverflow','eucore']:\n",
    "    # extract anchor size \n",
    "    x = extract_anchor_size(dataset)\n",
    "    x = np.array(x)\n",
    "    print(\"raw\")\n",
    "    print(x)\n",
    "    print(\"log 10 \")\n",
    "    print(np.log10(x))\n",
    "\n",
    "    print(\"times to incavt\")\n",
    "    print(x/x[:,2].reshape(-1,1))\n",
    "    print('average times')\n",
    "    print((x/x[:,2].reshape(-1,1)).mean(0))\n",
    "\n",
    "    print(x.shape)\n",
    "\n",
    "    yticklabels=['2020-01',\n",
    "    '2020-02',\n",
    "    '2020-03',\n",
    "    '2020-04',\n",
    "    '2020-05',\n",
    "    '2020-06',\n",
    "    '2020-07']\n",
    "\n",
    "    m = ['OLAK','Greedy', 'IncAVT','RCM']\n",
    "    xticklabels=['Prevent','Spread','Treat','Detect','Other']\n",
    "\n",
    "\n",
    "\n",
    "    fig, ax= plt.subplots(figsize=[4,5.5])\n",
    "\n",
    "    ax.plot([i for i in range(4)],np.log10(x[:,0]),':sk',markerfacecolor=\"None\",markersize=10)\n",
    "    ax.plot([i for i in range(4)],np.log10(x[:,1]),'->k',markerfacecolor=\"None\",markersize=10)\n",
    "    ax.plot([i for i in range(4)],np.log10(x[:,2]),'--ok',markerfacecolor=\"None\",markersize=10)\n",
    "    ax.plot([i for i in range(4)],np.log10(x[:,3]),'--*k',markerfacecolor=\"None\",markersize=10)\n",
    "\n",
    "    plt.setp(ax, yticks=[y for y in range(1,7)],yticklabels=[r'$10^1$',r'$10^2$',r'$10^3$',r'$10^4$',r'$10^5$',r'$10^7$'])\n",
    "    plt.setp(ax, xticks=[y for y in range(4)],xticklabels=[5,10,15,20])\n",
    "    plt.tight_layout()\n",
    "    if dataset==\"eucore\":\n",
    "        plt.ylabel('Time (msec)')\n",
    "    else:\n",
    "        plt.ylabel('Time (sec)')\n",
    "    plt.xlabel('l')\n",
    "\n",
    "    plt.legend(m,loc='upper left',edgecolor='None')\n",
    "    plt.savefig(\"{}_l_runtime.pdf\".format(dataset),bbox_inches = \"tight\")\n",
    "\n",
    "    plt.show()\n",
    "    \n",
    "    #### extract core size \n",
    "    x = extract_core_size(dataset)\n",
    "    x = np.array(x)\n",
    "    print(x)\n",
    "    print(x.shape)\n",
    "\n",
    "    yticklabels=['2020-01',\n",
    "    '2020-02',\n",
    "    '2020-03',\n",
    "    '2020-04',\n",
    "    '2020-05',\n",
    "    '2020-06',\n",
    "    '2020-07']\n",
    "\n",
    "\n",
    "    xticklabels=['Prevent','Spread','Treat','Detect','Other']\n",
    "\n",
    "\n",
    "    m = ['OLAK','Greedy', 'IncAVT','RCM']\n",
    "    fig, ax= plt.subplots(figsize=[4,5.5])\n",
    "\n",
    "    if dataset=='Gnutella31':\n",
    "        ax.plot([i for i in range(3)],np.log10(x[:,0]),':sk',markerfacecolor=\"None\",markersize=10)\n",
    "        ax.plot([i for i in range(3)],np.log10(x[:,1]),'->k',markerfacecolor=\"None\",markersize=10)\n",
    "        ax.plot([i for i in range(3)],np.log10(x[:,2]),'--ok',markerfacecolor=\"None\",markersize=10)\n",
    "        ax.plot([i for i in range(3)],np.log10(x[:,3]),'--*k',markerfacecolor=\"None\",markersize=10)\n",
    "\n",
    "        plt.setp(ax, yticks=[y for y in range(1,7)],yticklabels=[r'$10^1$',r'$10^2$',r'$10^3$',r'$10^4$',r'$10^5$',r'$10^6$'])\n",
    "        plt.setp(ax, xticks=[y for y in range(3)],xticklabels=[2,3,4])\n",
    "    else:\n",
    "        ax.plot([i for i in range(4)],np.log10(x[:,0]),':sk',markerfacecolor=\"None\",markersize=10)\n",
    "        ax.plot([i for i in range(4)],np.log10(x[:,1]),'->k',markerfacecolor=\"None\",markersize=10)\n",
    "        ax.plot([i for i in range(4)],np.log10(x[:,2]),'--ok',markerfacecolor=\"None\",markersize=10)\n",
    "        ax.plot([i for i in range(4)],np.log10(x[:,3]),'--*k',markerfacecolor=\"None\",markersize=10)\n",
    "        plt.setp(ax, yticks=[y for y in range(1,7)],yticklabels=[r'$10^1$',r'$10^2$',r'$10^3$',r'$10^4$',r'$10^5$',r'$10^6$'])\n",
    "        if dataset =='Deezer' or dataset == 'eucore' or dataset =='mathoverflow':\n",
    "            plt.setp(ax, xticks=[y for y in range(4)],xticklabels=[2,3,4,5])\n",
    "        else:\n",
    "            plt.setp(ax, xticks=[y for y in range(4)],xticklabels=[5,10,15,20])\n",
    "    plt.tight_layout()\n",
    "    if dataset==\"eucore\":\n",
    "        plt.ylabel('Time (msec)')\n",
    "    else:\n",
    "        plt.ylabel('Time (sec)')\n",
    "    plt.xlabel('K')\n",
    "    plt.legend(m,loc='upper left',edgecolor='None')\n",
    "    plt.savefig(\"{}_K_runtime.pdf\".format(dataset),bbox_inches = \"tight\")\n",
    "\n",
    "    plt.show()\n",
    "    \n",
    "    ####  extract snapshot size \n",
    "    \n",
    "    x = extract_snapshot_size(dataset)\n",
    "    x = np.array(x)\n",
    "    print(x)\n",
    "    print(np.log10(x))\n",
    "    print(x.shape)\n",
    "\n",
    "    yticklabels=['2020-01',\n",
    "    '2020-02',\n",
    "    '2020-03',\n",
    "    '2020-04',\n",
    "    '2020-05',\n",
    "    '2020-06',\n",
    "    '2020-07']\n",
    "\n",
    "\n",
    "    xticklabels=['Prevent','Spread','Treat','Detect','Other']\n",
    "\n",
    "    m = ['OLAK','Greedy', 'IncAVT','RCM']\n",
    "    fig, ax= plt.subplots(figsize=(4.5,6.5))\n",
    "\n",
    "\n",
    "\n",
    "    ax.plot([i for i in range(2,32,2)],np.log10(x[:,0]),':sk',markerfacecolor=\"None\",markersize=10)\n",
    "    ax.plot([i for i in range(2,32,2)],np.log10(x[:,1]),'->k',markerfacecolor=\"None\",markersize=10)\n",
    "    ax.plot([i for i in range(2,32,2)],np.log10(x[:,2]),'--ok',markerfacecolor=\"None\",markersize=10)\n",
    "    ax.plot([i for i in range(2,32,2)],np.log10(x[:,3]),'--*k',markerfacecolor=\"None\",markersize=10)\n",
    "\n",
    "\n",
    "    plt.ylim(1,4)\n",
    "    plt.setp(ax, yticks=[y for y in range(0,7)],yticklabels=[0,r'$10^1$',r'$10^2$',r'$10^3$',r'$10^4$',r'$10^5$',r'$10^6$'])\n",
    "    plt.setp(ax, xticks=[y for y in range(2,32,4)],xticklabels=range(2,32,4))\n",
    "    plt.tight_layout()\n",
    "    if dataset==\"eucore\":\n",
    "        plt.ylabel('Time (msec)')\n",
    "    else:\n",
    "        plt.ylabel('Time (sec)')\n",
    "    plt.xlabel('T')\n",
    "    plt.legend(m, loc='upper left',edgecolor='None')\n",
    "    plt.savefig(\"{}_T_runtime.pdf\".format(dataset),bbox_inches = \"tight\")\n",
    "\n",
    "    plt.show()\n",
    "    \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> fig/exp/time_cost.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "import os\n",
    "\n",
    "methods = ['olak','greedy', 'incavt','rcm']\n",
    "\n",
    "def extract_anchor_size(dataset):\n",
    "    if dataset==\"Gnutella31\" or dataset==\"Deezer\" or dataset =='eucore' or dataset == 'mathoverflow':\n",
    "        K = 3\n",
    "    else:\n",
    "        K = 10\n",
    "        \n",
    "    T = 30\n",
    "    \n",
    "    A = [5,10,15,20]\n",
    "    \n",
    "    time_result =[]\n",
    "    for a in A:\n",
    "        temp_time = []\n",
    "        for m in methods:\n",
    "            if m!='rcm':\n",
    "                print(\"T\",T)\n",
    "                filename = \"{}_result/{}_{}_{}_{}.txt\".format(dataset,m,a,T,K)\n",
    "                print(\"filename\",filename)\n",
    "                fp = open(filename)\n",
    "                for line in fp:\n",
    "                    if \"total costs\" in line:\n",
    "                        if dataset =='eucore':\n",
    "                            time = float(line.split()[2]) # millisecond as unit\n",
    "                        else:\n",
    "                            time = float(line.split()[2])/1000 # second as unit\n",
    "                        temp_time.append(time)\n",
    "                fp.close()\n",
    "            else:\n",
    "                rcm_temp_time = 0 # this time cost need to include all the timestamps for rcm\n",
    "                for T in range(0,31): \n",
    "                    filename = \"{}_result/{}_{}_{}_{}.txt\".format(dataset,m,a,T,K)\n",
    "                    fp = open(filename)\n",
    "                    for line in fp:\n",
    "                        if \"total time:\" in line:\n",
    "                            if dataset =='eucore' :\n",
    "                                time = float(line.split()[2])*1000 # millisecond\n",
    "                            else:\n",
    "                                time = float(line.split()[2])\n",
    "                            rcm_temp_time+=time # second\n",
    "                    fp.close()\n",
    "                temp_time.append(rcm_temp_time)\n",
    "        \n",
    "        time_result.append(temp_time)\n",
    "        \n",
    "    return time_result \n",
    "    wp = open('result/{}_anchor_size_comparison'.format(dataset),'w')\n",
    "    for index, value in enumerate(A):\n",
    "        time_result.insert(0,index+1)\n",
    "        wp.write(\" \".join(map(str,time_result))+\"\\n\")\n",
    "    wp.close()\n",
    "    #return time_result \n",
    "\n",
    "def extract_core_size(dataset):\n",
    "\n",
    "    if dataset==\"Gnutella31\":\n",
    "        K = [2,3,4]\n",
    "        \n",
    "    elif dataset==\"Deezer\" or dataset =='eucore' or dataset =='mathoverflow':\n",
    "        K = [2,3,4,5]\n",
    "    else:\n",
    "        K = [5,10,15,20]\n",
    "    T = 30\n",
    "    A = 10\n",
    "    time_result =[]\n",
    "    for a in K:\n",
    "        temp_time = []\n",
    "        for m in methods:\n",
    "            if m !='rcm':\n",
    "                filename = \"{}_result/{}_{}_{}_{}.txt\".format(dataset,m,A,T,a)\n",
    "                fp = open(filename)\n",
    "                for line in fp:\n",
    "                    if \"total costs\" in line:\n",
    "                        if dataset =='eucore':\n",
    "                            time = float(line.split()[2]) # millisecond as unit\n",
    "                        else:\n",
    "                            time = float(line.split()[2])/1000 # second as unit\n",
    "                        temp_time.append(time)\n",
    "                fp.close()\n",
    "            else:\n",
    "                rcm_temp_time = 0 # this time cost need to include all the timestamps for rcm\n",
    "                for T in range(0,31): \n",
    "                    filename = \"{}_result/{}_{}_{}_{}.txt\".format(dataset,m,A,T,a)\n",
    "                    fp = open(filename)\n",
    "                    for line in fp:\n",
    "                        if \"total time:\" in line:\n",
    "                            if dataset =='eucore':\n",
    "                                time = float(line.split()[2])*1000 # millisecond\n",
    "                            else:\n",
    "                                time = float(line.split()[2])\n",
    "                            rcm_temp_time+=time # second \n",
    "                    fp.close()\n",
    "                temp_time.append(rcm_temp_time)\n",
    "        time_result.append(temp_time)\n",
    "        \n",
    "    return time_result\n",
    "\n",
    "    wp = open('result/{}_core_size_comparison'.format(dataset))\n",
    "    for index, value in enumerate(K):\n",
    "        time_result.insert(0,index+1)\n",
    "        wp.write(\" \".join(map(str,time_result))+\"\\n\")\n",
    "    wp.close()\n",
    "    \n",
    "\n",
    "\n",
    "def extract_snapshot_size(dataset):\n",
    "\n",
    "    if dataset==\"Gnutella31\" or dataset==\"Deezer\" or dataset =='eucore' or dataset == 'mathoverflow':\n",
    "        K = 3\n",
    "    else:\n",
    "        K = 10\n",
    "    A = 10\n",
    "    T =[2,4,6,8,10,12,14,16,18, 20, 22, 24, 26, 28, 30]\n",
    "    time_result =[]\n",
    "    for a in T:\n",
    "        temp_time = []\n",
    "        for m in methods:\n",
    "                                        \n",
    "            if m !='rcm':\n",
    "                filename = \"{}_result/{}_{}_{}_{}.txt\".format(dataset,m,A,a,K)\n",
    "                fp = open(filename)\n",
    "                for line in fp:\n",
    "                    if \"total costs\" in line:\n",
    "                        if dataset =='eucore':\n",
    "                            time = float(line.split()[2]) # millisecond as unit\n",
    "                        else:\n",
    "                            time = float(line.split()[2])/1000 # second as unit\n",
    "                        temp_time.append(time)\n",
    "                fp.close()\n",
    "            else:\n",
    "            \n",
    "                rcm_temp_time = 0 # this time cost need to include all the timestamps for rcm\n",
    "                for t in range(0,a+1): # be careful, this is accumulated time \n",
    "                    filename = \"{}_result/{}_{}_{}_{}.txt\".format(dataset,m,A,t,K)\n",
    "                    fp = open(filename)\n",
    "                    for line in fp:\n",
    "                        if \"total time:\" in line:\n",
    "                            if dataset =='eucore':\n",
    "                                time = float(line.split()[2])*1000 # millisecond\n",
    "                            else:\n",
    "                                time = float(line.split()[2])\n",
    "                            rcm_temp_time+=time\n",
    "                    fp.close()\n",
    "                temp_time.append(rcm_temp_time)\n",
    "\n",
    "        time_result.append(temp_time)\n",
    "    return time_result\n",
    "    wp = open('result/{}_snapshot_size_comparison'.format(dataset))\n",
    "    \n",
    "    for index, value in enumerate(T):\n",
    "        time_result.insert(0,index+1)\n",
    "        wp.write(\" \".join(map(str,time_result))+\"\\n\")\n",
    "    wp.close()\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "%matplotlib inline \n",
    "import numpy as np\n",
    "import numpy.random\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "plt.style.use('default')\n",
    "plt.rcParams[\"font.size\"] = \"16\"\n",
    "\n",
    "import os\n",
    "#os.chdir('/home/syang/project/anchored_core_AVT/anchored_core_AVT/')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "T 30\n",
      "filename eucore_result/olak_5_30_3.txt\n",
      "T 30\n",
      "filename eucore_result/greedy_5_30_3.txt\n",
      "T 30\n",
      "filename eucore_result/incavt_5_30_3.txt\n",
      "T 30\n",
      "filename eucore_result/olak_10_30_3.txt\n",
      "T 30\n",
      "filename eucore_result/greedy_10_30_3.txt\n",
      "T 30\n",
      "filename eucore_result/incavt_10_30_3.txt\n",
      "T 30\n",
      "filename eucore_result/olak_15_30_3.txt\n",
      "T 30\n",
      "filename eucore_result/greedy_15_30_3.txt\n",
      "T 30\n",
      "filename eucore_result/incavt_15_30_3.txt\n",
      "T 30\n",
      "filename eucore_result/olak_20_30_3.txt\n",
      "T 30\n",
      "filename eucore_result/greedy_20_30_3.txt\n",
      "T 30\n",
      "filename eucore_result/incavt_20_30_3.txt\n",
      "raw\n",
      "[[ 206.469167     53.121083   1650.165063   6670.90988159]\n",
      " [ 320.87191      60.035141   1604.277577   6576.06840134]\n",
      " [ 403.119396     66.61708    1739.111613   6642.09008217]\n",
      " [ 462.729463    119.573628   1657.196805   6643.36824417]]\n",
      "log 10 \n",
      "[[2.31485521 1.72526692 3.21752739 3.82418507]\n",
      " [2.5063317  1.77840553 3.20527951 3.81796632]\n",
      " [2.60543369 1.82358559 3.24032746 3.82230476]\n",
      " [2.66532715 2.07763541 3.21937409 3.82238833]]\n",
      "times to incavt\n",
      "[[0.12512031 0.03219138 1.         4.04257127]\n",
      " [0.20001022 0.03742192 1.         4.09908391]\n",
      " [0.23179616 0.03830524 1.         3.81924313]\n",
      " [0.27922421 0.07215415 1.         4.00879861]]\n",
      "average times\n",
      "[0.20903772 0.04501817 1.         3.99242423]\n",
      "(4, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x550 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[ 662.05669     172.857713   1678.035664   6550.1074791 ]\n",
      " [ 320.87191      60.035141   1604.277577   6576.06840134]\n",
      " [ 487.303636     97.204322   1631.353563   6693.27425957]\n",
      " [ 552.451061    154.034094   1777.139095   6808.63618851]]\n",
      "(4, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x550 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[  42.080163      8.134578     24.410184    623.2817173 ]\n",
      " [  61.495577     11.014412     42.263125   1045.70603371]\n",
      " [  79.453579     13.767788     46.488253   1468.85299683]\n",
      " [  97.906722     15.655934     50.253216   1889.3430233 ]\n",
      " [ 116.688633     19.011771     53.968029   2313.34924698]\n",
      " [ 136.485902     20.749643     57.943772   2737.20979691]\n",
      " [ 156.332635     22.700338     61.733877   3163.48218918]\n",
      " [ 176.849706     25.411295     65.400718   3585.4139328 ]\n",
      " [ 196.985412     27.574603     69.528573   4005.61380386]\n",
      " [ 217.214271     30.319571     74.77709    4426.23186111]\n",
      " [ 239.556272     33.663339    125.980266   4844.98476982]\n",
      " [ 272.849152     44.889379    285.968838   5258.96787643]\n",
      " [ 300.545013     55.621769   1414.26056    5693.32647324]\n",
      " [ 311.101411     57.96428    1503.502132   6136.67201996]\n",
      " [ 320.87191      60.035141   1604.277577   6576.06840134]]\n",
      "[[1.62407741 0.91033503 1.38757105 2.79468439]\n",
      " [1.78884388 1.04196132 1.62596161 3.01940961]\n",
      " [1.90011346 1.13886417 1.66734323 3.16697833]\n",
      " [1.99081251 1.19467898 1.70116386 3.27631081]\n",
      " [2.06702855 1.27902257 1.73213656 3.3642412 ]\n",
      " [2.13508779 1.31701063 1.76300676 3.43730809]\n",
      " [2.19404965 1.35603232 1.79052355 3.50016539]\n",
      " [2.24760434 1.4050268  1.81558252 3.5545393 ]\n",
      " [2.29443407 1.44050927 1.84216332 3.60266908]\n",
      " [2.33688836 1.48172305 1.87376856 3.64603416]\n",
      " [2.37940755 1.52715719 2.10030252 3.68529242]\n",
      " [2.43592261 1.6521436  2.45631871 3.72090052]\n",
      " [2.47790953 1.7452448  3.15052943 3.75536609]\n",
      " [2.49290198 1.76316045 3.17710405 3.78793291]\n",
      " [2.5063317  1.77840553 3.20527951 3.81796632]]\n",
      "(15, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 450x650 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "T 30\n",
      "filename mathoverflow_result/olak_5_30_3.txt\n",
      "T 30\n",
      "filename mathoverflow_result/greedy_5_30_3.txt\n",
      "T 30\n",
      "filename mathoverflow_result/incavt_5_30_3.txt\n",
      "T 30\n",
      "filename mathoverflow_result/olak_10_30_3.txt\n",
      "T 30\n",
      "filename mathoverflow_result/greedy_10_30_3.txt\n",
      "T 30\n",
      "filename mathoverflow_result/incavt_10_30_3.txt\n",
      "T 30\n",
      "filename mathoverflow_result/olak_15_30_3.txt\n",
      "T 30\n",
      "filename mathoverflow_result/greedy_15_30_3.txt\n",
      "T 30\n",
      "filename mathoverflow_result/incavt_15_30_3.txt\n",
      "T 30\n",
      "filename mathoverflow_result/olak_20_30_3.txt\n",
      "T 30\n",
      "filename mathoverflow_result/greedy_20_30_3.txt\n",
      "T 30\n",
      "filename mathoverflow_result/incavt_20_30_3.txt\n",
      "raw\n",
      "[[ 89.47768587  11.61557021  53.90104669  17.33567381]\n",
      " [177.59637892  20.93029821  53.81456348  16.27308726]\n",
      " [263.78786772  29.51028429  57.77669592  17.67623377]\n",
      " [348.65493914  37.55500157  62.32833222  17.41051531]]\n",
      "log 10 \n",
      "[[1.95171474 1.06504053 1.7315972  1.23894073]\n",
      " [2.24943411 1.32077542 1.73089982 1.21146995]\n",
      " [2.42125482 1.46997339 1.7617527  1.24738974]\n",
      " [2.54239582 1.57466778 1.79468551 1.24081163]]\n",
      "times to incavt\n",
      "[[1.66003615 0.21549805 1.         0.32162036]\n",
      " [3.30015459 0.38893372 1.         0.30239188]\n",
      " [4.56564474 0.51076448 1.         0.30594054]\n",
      " [5.59384355 0.602535   1.         0.27933549]]\n",
      "average times\n",
      "[3.77991976 0.42943281 1.         0.30232207]\n",
      "(4, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x550 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[385.61065178  39.24560554  53.82698639  13.868191  ]\n",
      " [177.59637892  20.93029821  53.81456348  16.27308726]\n",
      " [134.54662597  18.06397092  53.66031999  18.07078171]\n",
      " [118.15670962  16.37697144  54.52251798  18.1133883 ]]\n",
      "(4, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x550 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[ 25.91778471   3.07245838   1.18633834   2.12772775]\n",
      " [ 43.07258597   5.11239146   1.33429463   3.55220985]\n",
      " [ 60.40372512   7.18805039   1.48561215   4.99100304]\n",
      " [ 77.74090322   9.18491137   1.6327844    6.4302628 ]\n",
      " [ 94.63232164  11.12950699   1.81996664   7.86203313]\n",
      " [112.187876    12.99973672   2.04394795   9.30540609]\n",
      " [129.3149897   14.66220983   2.2419075   10.55315518]\n",
      " [144.38586297  16.3386827   19.9439127   11.72702932]\n",
      " [156.45938729  17.7882605   33.75602668  12.84836507]\n",
      " [164.90903216  18.92966145  42.73224159  13.68147707]\n",
      " [170.08306424  19.78164822  48.40188281  14.34484577]\n",
      " [172.73267145  20.13523434  52.44153781  14.85211086]\n",
      " [174.67248681  20.45774073  51.94512448  15.33818126]\n",
      " [176.04967718  20.65570728  53.5548674   15.80652976]\n",
      " [177.59637892  20.93029821  53.81456348  16.27308726]]\n",
      "[[1.41359788 0.48748601 0.07420857 0.32791606]\n",
      " [1.63420095 0.7086241  0.12525174 0.55049861]\n",
      " [1.78106372 0.85661111 0.17190544 0.69818783]\n",
      " [1.89064958 0.96307497 0.21292884 0.80822872]\n",
      " [1.97603949 1.04647593 0.26006343 0.89553487]\n",
      " [2.04994593 1.11393456 0.31046983 0.96873533]\n",
      " [2.11164887 1.16619943 0.35061769 1.02338232]\n",
      " [2.15952467 1.21321704 1.29981036 1.06918801]\n",
      " [2.19440163 1.25013348 1.52835132 1.10884787]\n",
      " [2.21724444 1.27714285 1.63075568 1.13613299]\n",
      " [2.23066107 1.29626247 1.68486226 1.15669588]\n",
      " [2.23737449 1.30395669 1.71967542 1.17178818]\n",
      " [2.2422245  1.31085767 1.71554479 1.18577387]\n",
      " [2.24563523 1.31504007 1.72879895 1.19883653]\n",
      " [2.24943411 1.32077542 1.73089982 1.21146995]]\n",
      "(15, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 450x650 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "T 30\n",
      "filename Deezer_result/olak_5_30_3.txt\n",
      "T 30\n",
      "filename Deezer_result/greedy_5_30_3.txt\n",
      "T 30\n",
      "filename Deezer_result/incavt_5_30_3.txt\n",
      "T 30\n",
      "filename Deezer_result/olak_10_30_3.txt\n",
      "T 30\n",
      "filename Deezer_result/greedy_10_30_3.txt\n",
      "T 30\n",
      "filename Deezer_result/incavt_10_30_3.txt\n",
      "T 30\n",
      "filename Deezer_result/olak_15_30_3.txt\n",
      "T 30\n",
      "filename Deezer_result/greedy_15_30_3.txt\n",
      "T 30\n",
      "filename Deezer_result/incavt_15_30_3.txt\n",
      "T 30\n",
      "filename Deezer_result/olak_20_30_3.txt\n",
      "T 30\n",
      "filename Deezer_result/greedy_20_30_3.txt\n",
      "T 30\n",
      "filename Deezer_result/incavt_20_30_3.txt\n",
      "raw\n",
      "[[ 5624.90750713  2974.67859103   184.22578628   182.74316096]\n",
      " [10664.21921763  5451.0159658    339.59501447   180.19483519]\n",
      " [15357.13772791  7673.39158156   500.18606718   180.81890225]\n",
      " [19666.27271286  9610.90104592   662.16158878   179.89428234]]\n",
      "log 10 \n",
      "[[3.75011539 3.47344005 2.26535042 2.26184113]\n",
      " [4.02792906 3.73647745 2.53096131 2.25574234]\n",
      " [4.18631028 3.88498736 2.69913159 2.25724383]\n",
      " [4.29372206 3.98276411 2.82096398 2.25501736]]\n",
      "times to incavt\n",
      "[[30.53268286 16.1469176   1.          0.99195213]\n",
      " [31.40275553 16.05151941  1.          0.53061685]\n",
      " [30.70284987 15.34107422  1.          0.36150328]\n",
      " [29.70011104 14.51443456  1.          0.27167731]]\n",
      "average times\n",
      "[30.58459982 15.51348645  1.          0.53893739]\n",
      "(4, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x550 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[ 4321.40976428   779.17628539   102.51369852    87.45945787]\n",
      " [10664.21921763  5451.0159658    339.59501447   180.19483519]\n",
      " [17392.60011368  8777.12878689   566.58264624   489.28186941]\n",
      " [33683.06965994 17063.435401    1563.84081575  4157.54954267]]\n",
      "(4, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x550 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[ 1124.04011021   588.56433778   264.86514907    18.44411945]\n",
      " [ 1887.87721674   964.84422406   269.67740778    30.38281703]\n",
      " [ 2618.47988704  1332.9407497    275.65398974    42.13008904]\n",
      " [ 3342.84343837  1699.17925286   279.35582421    54.06233382]\n",
      " [ 4041.57144071  2060.16322384   284.39383899    65.99276876]\n",
      " [ 4777.03036608  2406.69213167   290.13076908    77.68550324]\n",
      " [ 5466.30547592  2754.00938626   294.46587464    89.44786644]\n",
      " [ 6167.98164164  3098.61262697   300.39889658   101.11013699]\n",
      " [ 6844.19051259  3464.01937717   307.75904151   112.78184652]\n",
      " [ 7428.23581211  3810.57529691   312.06183916   124.21486163]\n",
      " [ 8150.01644133  4142.14808853   317.37870745   135.60345054]\n",
      " [ 8811.02781746  4480.42640297   325.83163884   147.05088758]\n",
      " [ 9439.25612468  4806.94890396   330.90778591   158.2229352 ]\n",
      " [10049.61766755  5133.01140853   335.4062134    169.09470773]\n",
      " [10664.21921763  5451.0159658    339.59501447   180.19483519]]\n",
      "[[3.05078181 2.76979394 2.42302482 1.26585793]\n",
      " [3.27597375 2.9844572  2.43084456 1.48262804]\n",
      " [3.41804924 3.12481085 2.44036428 1.62459238]\n",
      " [3.52411604 3.2302392  2.44615773 1.73289479]\n",
      " [3.60655026 3.31390163 2.45392018 1.81949635]\n",
      " [3.679158   3.38142054 2.46259379 1.89033998]\n",
      " [3.7376939  3.43996542 2.46903497 1.95156999]\n",
      " [3.79014307 3.49116729 2.47769833 2.0047947 ]\n",
      " [3.83532209 3.53958031 2.48821082 2.0522392 ]\n",
      " [3.87088568 3.58099055 2.49424066 2.09417356]\n",
      " [3.91115848 3.61722562 2.50157779 2.13227074]\n",
      " [3.94502657 3.65131935 2.51299325 2.16746765]\n",
      " [3.97493777 3.68186951 2.51970699 2.19926944]\n",
      " [4.00214954 3.71037223 2.5255711  2.22813002]\n",
      " [4.02792906 3.73647745 2.53096131 2.25574234]]\n",
      "(15, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 450x650 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "T 30\n",
      "filename Email_result/olak_5_30_10.txt\n",
      "T 30\n",
      "filename Email_result/greedy_5_30_10.txt\n",
      "T 30\n",
      "filename Email_result/incavt_5_30_10.txt\n",
      "T 30\n",
      "filename Email_result/olak_10_30_10.txt\n",
      "T 30\n",
      "filename Email_result/greedy_10_30_10.txt\n",
      "T 30\n",
      "filename Email_result/incavt_10_30_10.txt\n",
      "T 30\n",
      "filename Email_result/olak_15_30_10.txt\n",
      "T 30\n",
      "filename Email_result/greedy_15_30_10.txt\n",
      "T 30\n",
      "filename Email_result/incavt_15_30_10.txt\n",
      "T 30\n",
      "filename Email_result/olak_20_30_10.txt\n",
      "T 30\n",
      "filename Email_result/greedy_20_30_10.txt\n",
      "T 30\n",
      "filename Email_result/incavt_20_30_10.txt\n",
      "raw\n",
      "[[1504.72440463  150.87919262   44.17213569  417.20674825]\n",
      " [2499.93660779  272.36033653   62.15370401  526.13591194]\n",
      " [3319.71075987  390.16638029   84.11876904  542.08852363]\n",
      " [4177.26511562  502.90697679  108.7886763   527.43655396]]\n",
      "log 10 \n",
      "[[3.17745696 2.17862935 1.6451484  2.62035132]\n",
      " [3.397929   2.43514386 1.79346702 2.72109795]\n",
      " [3.52110025 2.59124984 1.92489291 2.73407021]\n",
      " [3.62089204 2.70148766 2.03658369 2.72217023]]\n",
      "times to incavt\n",
      "[[34.06501363  3.41570971  1.          9.44502098]\n",
      " [40.22184434  4.38204514  1.          8.46507735]\n",
      " [39.46456656  4.63827972  1.          6.44432307]\n",
      " [38.39797723  4.6227879   1.          4.84826704]]\n",
      "average times\n",
      "[38.03735044  4.26470562  1.          7.30067211]\n",
      "(4, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x550 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[6163.9276369  2822.81574561  188.44807835  198.07288337]\n",
      " [2499.93660779  272.36033653   62.15370401  526.13591194]\n",
      " [ 723.44405776   45.15151256   59.35716795 1526.93412209]\n",
      " [ 872.86000531   34.02747999   51.10201927  660.02066636]]\n",
      "(4, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x550 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[ 414.80438833   40.0414021    21.92549465   42.59338713]\n",
      " [ 627.57374372   59.16301529   24.2696531    74.22217321]\n",
      " [ 826.82910253   77.18098363   26.24328114  108.6280849 ]\n",
      " [1018.46426988   94.23741976   29.29440295  140.82900071]\n",
      " [1197.05951454  111.23760028   34.44424897  176.88226628]\n",
      " [1374.06784358  129.64148702   37.41784831  210.6957581 ]\n",
      " [1529.26588728  144.45257409   42.78352014  246.40536118]\n",
      " [1672.74541947  162.32212626   45.22418313  278.77238607]\n",
      " [1814.76187177  176.03201734   47.43778753  313.54968286]\n",
      " [1969.66762527  195.35851048   49.9348364   347.51624036]\n",
      " [2102.56206588  208.69197726   51.45965913  382.06315446]\n",
      " [2214.4997029   227.06901746   55.52009997  416.10708022]\n",
      " [2300.79588869  240.25148637   57.81109619  454.62214947]\n",
      " [2402.77636887  259.99590536   60.75941478  489.54155874]\n",
      " [2499.93660779  272.36033653   62.15370401  526.13591194]]\n",
      "[[2.61784334 1.60250928 1.3409494  1.62934218]\n",
      " [2.79766477 1.7720503  1.38506357 1.87053367]\n",
      " [2.91741575 1.88751031 1.41901813 2.03594212]\n",
      " [3.0079458  1.97422339 1.46678465 2.1486921 ]\n",
      " [3.07811574 2.04625161 1.53711672 2.24768429]\n",
      " [3.13800818 2.112744   1.57307881 2.32365579]\n",
      " [3.184483   2.15972529 1.63127651 2.39165015]\n",
      " [3.22342985 2.21037772 1.65537073 2.44524975]\n",
      " [3.25881965 2.24559167 1.67612443 2.49630637]\n",
      " [3.29439295 2.29083234 1.69840363 2.54097511]\n",
      " [3.32274882 2.31950575 1.71146691 2.58213516]\n",
      " [3.34527563 2.35615788 1.74445024 2.61920511]\n",
      " [3.36187809 2.38066608 1.7620112  2.65765059]\n",
      " [3.38071335 2.41496651 1.78361358 2.68978957]\n",
      " [3.397929   2.43514386 1.79346702 2.72109795]]\n",
      "(15, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 450x650 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "T 30\n",
      "filename Gnutella31_result/olak_5_30_3.txt\n",
      "T 30\n",
      "filename Gnutella31_result/greedy_5_30_3.txt\n",
      "T 30\n",
      "filename Gnutella31_result/incavt_5_30_3.txt\n",
      "T 30\n",
      "filename Gnutella31_result/olak_10_30_3.txt\n",
      "T 30\n",
      "filename Gnutella31_result/greedy_10_30_3.txt\n",
      "T 30\n",
      "filename Gnutella31_result/incavt_10_30_3.txt\n",
      "T 30\n",
      "filename Gnutella31_result/olak_15_30_3.txt\n",
      "T 30\n",
      "filename Gnutella31_result/greedy_15_30_3.txt\n",
      "T 30\n",
      "filename Gnutella31_result/incavt_15_30_3.txt\n",
      "T 30\n",
      "filename Gnutella31_result/olak_20_30_3.txt\n",
      "T 30\n",
      "filename Gnutella31_result/greedy_20_30_3.txt\n",
      "T 30\n",
      "filename Gnutella31_result/incavt_20_30_3.txt\n",
      "raw\n",
      "[[ 5660.3990473    969.40981035    55.07326553   201.41770577]\n",
      " [11008.78042079  1770.85828983    78.49158732   168.31842208]\n",
      " [15929.44662206  2451.85405303   113.06670703   177.62987566]\n",
      " [20992.99463462  3024.79934602   151.29899415   181.55326605]]\n",
      "log 10 \n",
      "[[3.75284705 2.98650741 1.74094083 2.30409764]\n",
      " [4.04173921 3.24818381 1.89482311 2.22613165]\n",
      " [4.20220069 3.38949462 2.05333474 2.24951601]\n",
      " [4.32207439 3.48069657 2.17983604 2.25900407]]\n",
      "times to incavt\n",
      "[[102.77943378  17.60218504   1.           3.65726826]\n",
      " [140.25427179  22.56112216   1.           2.14441353]\n",
      " [140.88538563  21.68502221   1.           1.57101839]\n",
      " [138.75171314  19.99219732   1.           1.19996347]]\n",
      "average times\n",
      "[130.66770109  20.46013168   1.           2.14316591]\n",
      "(4, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZAAAAImCAYAAAB9xNw5AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAA9hAAAPYQGoP6dpAAB9DElEQVR4nO3dd1gUV/828HsXlrL0rlIFFUSxYcXYCxas2GPD+jMaTYxPElvUWBMTjTHGJ3YN9q5RQUFNxIaCElEsIMUCKiC9s+f9g3fnYd1dXIayLHw/17VXYObMzJmV7L1n5pwzAsYYAyGEEFJOQnVXgBBCiGaiACGEEMILBQghhBBeKEAIIYTwQgFCCCGEFwoQQgghvFCAEEII4YUCRIHu3btDIBAofK1bt07d1SOEkBpBQAMJ5T169AgZGRkyy/7880/8/vvviIiIQIsWLdRUM0IIqTkoQFTUvn175OXl4d9//1V3VQghpEagS1gqePbsGe7cuYPx48eruyqEEFJjaEyAxMbGYvv27Zg+fTpatmwJbW1tCAQCrFq1SqXtz58/j969e8Pc3BwGBgZo06YNNm/eDIlE8tFt/f39IRQKMW7cuIqeBiGE1Bra6q6AqjZt2oRNmzbx2nbdunVYuHAhAMDZ2RmGhoaIiIjA3LlzERQUhJMnT0IoVJ6lBw4cQLdu3WBnZ8fr+IQQUhtpTAvE0tISPj4++P7773HhwgX4+vqqtN3NmzexaNEiCIVCHDhwADExMYiIiEB4eDhsbGxw5swZbNiwQen2t27dQnR0NF2+IoSQDzENNWnSJAaArVy5ssxyAwYMYADYjBkz5Nbt37+fAWAWFhasoKBA4fazZ89menp6LD09vVLqTQghtYXGtED4yMjIQFBQEABg6tSpcutHjhwJY2NjpKSk4MqVK3Lri4qKcOTIEQwaNAjGxsZVXl9CCNEktTpA7t27h4KCAujp6aFNmzZy60UiEdq1awcAuH37ttz6wMBAvHv3ji5fEUKIArU6QJ49ewYAcHBwgLa24v4Czs7OMmVL8/f3h4WFBfr37191lSSEEA2lMb2w+Hj//j0AwMzMTGkZ6TppWamsrCycOXMGkyZNgkgkUul4+fn5yM/P536XSCRITU2FhYUFBAJBeatPCCFqwRhDZmYmGjRoUGYP1VodIHl5eQAAHR0dpWV0dXUBALm5uTLLDQ0NkZ2dXa7jrV27FitWrChnLQkhpGZ68eJFmcMXanWA6OnpAQAKCgqUlpG2GPT19St8vIULF2L+/Pnc7+np6XBwcMCLFy/oJjwhRGNkZGTA3t4eRkZGZZar1QGi7PJUaapc5lKVrq4u16IpzdjYmAKEEKJxPnbpvVbfRG/cuDEAICEhAUVFRQrLPH/+XKYsIYQQ1dTqAGndujVEIhHy8vIQHh4ut76wsBB37twBAHTo0KG6q0cIIRqtVgeIsbExevfuDQDYuXOn3PqjR48iIyMDFhYW6N69ezXXjhBCNFutDhAAWLx4MQQCAXbs2IGDBw9yyyMiIrgb3l9//XWZPbUIIYTI05gHSl2/fh1Dhgzhfs/KykJ+fj7EYrFMD6p79+7B3t5eZtvVq1djyZIlAP43G29kZCQkEgkGDhyI06dPQ0tLq9LrnJGRARMTE6Snp9NNdEKIxlD1s0tjemEVFhYiJSVFbnlOTg5ycnK434uLi+XKLF68GC1btsTGjRsRFhaGpKQkeHh4wM/PD3PmzKmS8CCEkNpOY1ogmohaIIQQTaTqZ1etvwdCCCGkalCAEEII4YUChBBCCC8UIIQQQnihACGEEMILBQghhBBeKEAIIYTwQgFCCCGEFwoQQgghvFCAEEII4YUChBBCCC8UIERjnT17FqNHj4aDgwP09PRgbm4OT09PLF26FG/evFG4zZ49eyAQCODk5MT7uJ9//jkEAgEEAgEuXbpUZllVjrd3715oaWlBIBDgxx9/5F0vQqqbxszGSyouISEBycnJ5d7O0tISDg4OVVAjftLT0zF69GgEBgYCAKysrODh4YGMjAzcu3cP4eHh2LRpE3bs2IFRo0ZV6rELCwtx6NAh7vc///wTffr04b2/Xbt2Yfr06ZBIJPj555+5Z9QQohEYqTLp6ekMAEtPT1d3VVh8fDwTi8UMQLlfYrGYxcfHq/sUGGOM5efns3bt2jEAzMnJiZ0/f55JJBJufUJCAhszZgwDwIRCITt27JjM9rt372YAmKOjI6/jnzlzhgFgpqamDAAzMDBgWVlZSsuXdbzt27czgUDAALBNmzbxqg8hVUHVzy5qgdQRycnJyMnJgb+/P5o2barydlFRURg/fjySk5NrRCtk2bJluHPnDurXr49r167Bzs5OZr29vT0OHjwIfX197N69G9OmTcMnn3wCGxubSjn+n3/+CQCYPXs2Tp06hYcPH+LkyZMYP358ufbzxx9/YNasWQCALVu24LPPPquU+hFSnShA6pimTZuiTZs26q4GL2lpafjtt98AAD/99JNceJS2adMmnD17FsnJyfjtt9+wcuXKCh8/PT0dZ8+eBQCMGzcOYrEYixcvxp9//lmuANm6dStmz57N/Txz5swK140QdaCb6ERjnD9/HllZWbC0tMTIkSPLLGtkZIRPP/0UAHDkyJFKOf6RI0eQl5eHli1bwt3dHePGjYNAIEBwcDASExNV2sdvv/3GtTa2b99O4UE0GgUI0Rg3btwAAHh5eUEkEn20fNeuXQEAT58+Vfg45PKSXr6SBpOTkxO8vLxQXFyMAwcOfHT7X3/9FZ9//jmEQiF27dqFqVOnVrhOhKgTBYiGyc7ORnZ2NlipJxEXFBQgOzsb+fn5CstKJBJuWVFREbKzs5GXl/fRsoWFhcjNzZWrQ05ODrKzs2WePy/dr6LyleXVq1cAABcXF5XKly4n3ZavuLg4hISEQCAQYMyYMdzycePGAfhfuCjz6tUrzJs3DwKBAHv37sXkyZMrVB9CagIKEA1jaGgIQ0NDme6469evh6GhIebMmSNT1traGoaGhkhISOCWHT58GIaGhnLffp2cnGBoaIioqChu2Z49e/DJJ5/I1cHd3R2GhoYIDw+X2+/gwYMrfI7KZGZmAgAMDAxUKl+6nHRbvvz9/cEYQ5cuXWBvb88tHzVqFEQiESIiIvDgwQOl20sDnzGGly9fVqguhNQUFCBEYxgZGQEoaS2ponQ56bZ8+fv7A/hfi0PK0tISffv2BVB2K8TOzg5r1qwBACxcuBBbtmypUH0IqRGqoUtxnVUV40CysrJYVlaWzNiH/Px8lpWVxfLy8hSWLS4uZmFhYQwAu337NsvKymK5ublKy0oVFBSwkJAQBoCFhYVxy7Ozs1lWVhYrKirilhUWFrKsrCyWk5NTaef6odmzZzMAbPDgwSqVP378ODeWJTk5mTHGbxzI7du3GQAmEolYSkqK3PoDBw4wAMzW1lbm/VN0vIULFzIATCAQsN27d6tcB0Kqk6qfXdQC0TAGBgYwMDCAQCDgluno6MDAwAC6uroKywqF//tn1tbWhoGBAfT09D5aViQSQV9fX64OYrEYBgYG0NLSktuvovKVxcvLC0DJzfSioqKPlv/nn38AAI0bN4aFhQXv4+7btw9AyT0hCwsLbhoT6UvaKnn16hUuX75c5r7WrFmDzz//HIwxTJs2DceOHeNdL0LUjQKEaIwBAwbAwMAAycnJOHr0aJllMzMzsX//fgDA6NGjeR+zsLAQhw8fBgBYWFjAxsZG4cvQ0BDAx2+mAyVjVPz8/FBcXIxx48bh/PnzvOtHiDpRgBCNYWpqyg3A++qrr8q8GT1v3jwkJyfDxMSE24aPCxcuIDk5GQYGBoiLi0NSUpLC1/HjxwEAJ06cQE5OTpn7FAgE3DxdhYWF8PX1xZUrV3jXkRB1oQAhGuX7779HmzZtkJiYiK5duyIgIECmS/PLly8xbtw47N69GwKBANu2bUO9evV4H0/aohg2bBjXylCkV69eqF+/PrKysnDy5MmP7lcoFMLf3x8+Pj7Iy8vD4MGDcevWLd71JEQdaCqTOqZ0N92qKF/VdHV1ERwcjJEjRyIoKAj9+/eHlZUVHB0dkZmZiadPn4IxBkNDQ2zbtk3pbLwvXryApaWl0uMMGDAAv/76Kzd1yYQJE8qsl5aWFsaMGYONGzfizz//5AYblkUkEuHo0aMYOHAgLl++jAEDBuDKlSto2bLlR7clpEaojjv6dRXNxlu1Tp06xUaMGMHs7OyYjo4OMzExYa1atWKLFi1iiYmJCreR9or62GvIkCFs27ZtDACrV6+eTI8zZaQ93bS0tLjjq9LrKysri3Xq1IkBYNbW1iwqKorX+0FIZVH1s0vAWKn2P6lUGRkZMDExQXp6OoyNjdVdnVrzPBBCSNVS9bOLLmHVIQ4ODhQEhJBKQzfRCSGE8EIBQgghhBcKEEIIIbxQgBBCCOGFAoQQQggvFCCEEEJ4oQAhhBDCCwUIIYQQXihACCGE8EIBQgghhBcKEEIIIbxQgBBCCOGFAoQQQggvFCCEEEJ4oQAhpAabPHkyBAIB9uzZo+6qECKHAoRorNDQUMyePRvNmzeHmZkZRCIRLC0t4eXlha+//hphYWHqriIhtRo9UKoOyc/Ph46ODgQCgbqrUiE5OTmYNm0aDh48CKDk2eIuLi4wNjZGamoqQkNDcfPmTaxfvx79+/fH+fPn1VxjQmonaoHUES9evECjRo3g5eWFwMBAaOqTjAsLC+Ht7Y2DBw+ifv362LVrF96/f4+oqCjcvn0bz549Q3JyMvbs2QN3d3dcvnxZ3VUmpNaiAKkj3r17h5cvX+Ldu3fo16+fxgbJ8uXLERISggYNGuD27dvw8/ODgYGBTBlTU1NMmjQJERERWLp0qZpqSkjtRwFSxxw+fBgBAQEAoHFBkpaWhl9//RUA8Ouvv8Le3r7M8tra2li8eLHMsu7du0MgEODq1au4f/8+RowYARsbGwiFQpkb1UVFRfjvf/+LTz75BKamptDT04ObmxuWLFmCjIwMpcd8+fIl5s6diyZNmkBfXx+mpqbo0aMHjh07pnSb7OxsLFy4EA0bNoSenh6cnJzw1VdfISsrS2H5jh07QiAQ4Pjx40r3+dNPP0EgEGDkyJFKyxBSYYxUmfT0dAaApaenq7sqLCwsjAFgYWFhjDHGJBIJCwgIYB07dmQAWMeOHVlAQACTSCRqrqly+/fvZwBYvXr1WFFREa99dOvWjQFgK1asYLq6uszQ0JB5enoyZ2dntnv3bsZYyb9b165dGQAmFAqZo6Mja968OdPR0WEAWNOmTdmbN2/k9n316lVmYmLCADB9fX3m4eHB7O3tGQAGgH311Vdy22RlZbH27dszAEwgELDmzZszd3d3JhAIWJs2bdiYMWMYAK5ujDH2xx9/MABs0KBBSs+zefPmDAD766+/eL1PpG5T9bOLAqQK1eQAkdKkIJk9ezYDwIYNG8Z7H9IA0dLSYjNmzGDZ2dncupycHMYY4z60e/XqxWJiYrj1qampbPjw4QwAGzFihMx+X716xczNzZlAIGBr1qxheXl53Lrr168zW1tbBoCdPXtWZrsvv/ySAWCOjo4sMjKSW37//n1ma2vLRCKRXICkp6czsVjMtLW1FQaZ9N+6IkFL6jYKkBqgMgNEIpGwrKws3q+QkBAGgIWEhChcn5mZyU6dOsV9G27fvj07deoUy8zMrNBxs7KyKi2Mhg4dygCwL7/8kvc+pAHSsmVLVlxcLLc+IiKC+0DPyMiQW5+dnc3s7e2ZQCBgcXFx3PL58+eXWbezZ88yAKxnz57csoyMDCYWixkAdu7cObltTpw4wbVeSgcIY4xNmDCBAWAbN26U227u3LkMAFuwYIGyt4GQMlGA1ACVGSBZWVnch4mmvbKysirh3WSsV69eDABbsmSJwvUHDx5UePzSH77SAFm/fr3CfSxfvpwBYP/5z3+U1sPPz48BYH/++Se3zMnJiQFgDx8+VLhNYWEh09HRYXp6eqywsJAxxti5c+e4sFIUssXFxVzL5cMAuXLlCgPAWrVqJbO8oKCAWVlZMQAyLRpCykPVzy4aB0I0hpGREYCSm86KWFlZoXPnztzvkZGRSE9PV1i2adOmCpc/ePAAAHDy5EncuHFDYZn4+HgAwKtXrwAAWVlZiIuLAwDMmDGjzHPIy8tDSkoKbGxs8PTpUwCAm5ubwrE5QqEQTZo04Y5TWrdu3eDi4oL79+/j33//RYsWLQAA58+fx7t379C2bVs0a9aszLoQUlEUIBpCLBYr7ZWjivv37+OTTz5BSEgIWrVqpbQcYwzBwcFYs2YNQkND0b59eyxduhQ9evTgfWyxWMx729JsbW0BgPuw/lCvXr3Qq1cv7vfevXsjODhYYdkPu/5KSQMnOjoa0dHRZdYnNzdXZhsAuH79epnblN5O+u9pZWWltKyNjY3C5QKBAJMnT8bSpUuxd+9e/PzzzwCAvXv3AiiZAoWQqkYBoiEEAoHSDz1V6Ovrc/9VtB/GGC5evIjly5fj1q1b6NixIwICAtC3b98aM3K9U6dO2LJlC27cuIHi4mJoaWlV+jEMDQ0BANu3b8e0adPKtQ0AFBQUQCQSlWu7d+/eKS3z9u1bpesmT56MZcuWYf/+/fjhhx+Qnp6Oc+fOQUdHB2PHjlWpDoRUBI0DqeMYYwgMDISXlxf69esHAAgICMCNGzfg7e1dY8IDAAYMGABDQ0O8efMGJ0+erJJjuLu7Ayi5/KUqExMTNGjQAADw8OFDlbdr0qQJAODJkycKx+FIJBI8efJE6fZ2dnbo06cP3rx5g4CAABw4cAAFBQUYPHgwzM3NVa4HIXxRgNRRmhQcUmZmZpgzZw4AYN68eUhISKj0YwwbNgwA4O/vj5SUFJW3Gz58OADgl19+UXmbTz75BGKxGHFxcQgMDJRbf+bMGYX3P0qbMmUKgJJLV3T5ilS7qr+fX3fVxHEgd+/e1ZhxH4rk5+ezTp06ceMcdu7cyTIzM2XKFBQUsKNHjzI7OzulvbCuXLmi9BijRo1iAFjr1q1ZeHi4zLqioiJ25coVNm7cOJmxHi9evGDm5uZcV97379/LbJeSksJ27tzJVq5cKbN83rx5DABr2LAhe/ToEbc8IiKC2dvbKxwH8uH7YWFhwbS1tWnsB6k01I23BqiJAeLi4qKRwVFaVlYW9yEPgIlEIubm5sbat2/PXFxcuLEVAFjfvn1lxmuoEiCZmZmsT58+3D4cHBxYhw4dmIeHB9PX1+eW5+bmymwXEhLCLC0tuTp5eHiwDh06MGdnZyYQCBgANnr0aLljeXp6ciPRPTw8WPPmzcscif6hzz//nKsTjf0glUHVzy66hFVHWFtbw97eHlZWVjX+UtXHGBgY4PDhw7h16xb+7//+D40bN0ZiYiLCw8ORlpYGDw8PfPXVVwgLC0NgYCAcHR3LtX9DQ0MEBARg//798Pb2Rk5ODsLDw5GcnIwWLVrgm2++QWhoKPT09GS269y5Mx49eoTFixfD3d0dsbGx+PfffyEUCtGvXz/8/vvv2LRpk9yxrl69im+++QYODg548uQJMjMz8eWXX+Lvv/+Grq7uR+vr5+fH/UyXr0h1EjCmAbPoaaiMjAyYmJggPT0dxsbG6q5OrXkeCJEVEBCA/v37o23btrhz5466q0NqAVU/u6gbbx2iyrdZonl27twJQLYlQkh1oEtYhGiw27dv4+TJkzA2Nsann36q7uqQOoZaIIRooDFjxiAuLg7h4eEoLi7Gt99+CxMTE3VXi9QxFCCEaKBbt24hISEBdnZ2mDZtGr755ht1V4nUQRQghGggZfOBEVKd6B4IIYQQXihACCGE8EIBosDVq1chEAjkXm3btlV31QghpMageyBl2LFjh8xDeUpP200IIXUdBUgZmjVrho4dO6q7GoQQUiPRJSxCCCG8aEyAxMbGYvv27Zg+fTpatmwJbW1tCAQCrFq1SqXtz58/j969e8Pc3BwGBgZo06YNNm/eDIlEonSbIUOGQEtLC/Xq1cPMmTPx/v37yjodQgjReBpzCWvTpk1yM5mqat26dVi4cCEAwNnZGYaGhoiIiMDcuXMRFBSEkydPQij8X5aamJhgwYIF6NatGwwNDXHz5k2sXbsWoaGhCA0NVfmRpYQQUptpTIBYWlrCx8cH7du3R7t27bBjxw4cP378o9vdvHkTixYtglAohL+/P/es6IiICHh7e+PMmTPYsGEDFixYwG3TunVrtG7dmvu9e/fuaN68OQYPHoxjx47R86YJIQQadAlryZIlOHv2LJYuXYp+/fqp3CNq1apVYIxh2rRpMh/8LVu2xIYNGwCUtFAKCwvL3I+Pjw8MDAxw9+5d/idBCCG1iMYECB8ZGRkICgoCAEydOlVu/ciRI2FsbIyUlBRcuXJFpX3SszQIIaRErQ6Qe/fuoaCgAHp6emjTpo3cepFIhHbt2gEomRa7LGfOnEF2djZXnqiHk5MTBAIB9uzZo+6q4M2bNxCJRBAIBOjcubPc+oyMDIjFYggEAly6dEmlfbZo0QICgQDr169XOJj1Yy96IiGpThpzD4SPZ8+eAQAcHBygra34VJ2dnREcHMyVBYDx48fD2dkZbdq04W6i//jjj2jbti18fX2VHi8/Px/5+fnc7xkZGZV0JlWHMYaUlBRkZWXB0NAQFhYW1MpS0cGDB1FUVAQAuHHjBmJiYuDi4sKtNzY2xuDBg3H48GH4+/ujT58+Ze7vwYMHePDgAYRCIcaNG4fTp0/LlXn79i2ePXsGXV1dhTMjNGnSpIJnRYjqanWASLvdmpmZKS0jXVe6i26zZs1w4MAB/PLLL8jLy4OdnR1mzpyJ7777TmkQAcDatWuxYsWKSqp91UpLS8PevXuxdetWPHnyhFvu6uqKWbNmYdKkSTA1NVVfBTXAn3/+CQAwNTVFWloa/P39sWzZMpkyEyZMwOHDh3Hy5Els3boVYrH4o/vr2bMnbG1tERISIldmz5498PPzQ7169RSuJ6Q61epLWHl5eQAAHR0dpWWkj3nNzc3lli1cuBAPHjxARkYGCgoK8Pz5c/z0008ffa75woULkZ6ezr1evHhRCWdR+QIDA+Ho6IgFCxagVatWOHLkCC5duoQjR46gVatWWLBgARwdHREYGKjuqtZYjx49Qnh4OPT19fHzzz8D+F8AlObt7Q1ra2tkZmbizJkzSvcnkUhw8OBBACWhQ4gmqNUBoqenBwAoKChQWkZ6yUlfX7/Cx9PV1YWxsbHMq6YJDAyEj48PunTpghcvXuDQoUMYOXIkevfujZEjR+LQoUN48eIFunTpAh8fH40IkeXLl0MgEGD58uVIT0/HF198AQcHB+jq6qJRo0ZYuXIld6lJkSdPnmDGjBlo1KgR9PX1YWFhAU9PTyxbtgyJiYkKt5GGhY+PD8aNGwdjY2PExMTg5s2bMuW0tbUxZswYAIC/v7/SOly9ehUvX76EWCzG8OHDy/sWEKIWtTpAFF2e+pAql7lqi7S0NIwaNQre3t44deoU6tWrp7BcvXr1cOrUKXh7e2PUqFFIS0ur3orylJ6ejk6dOmHLli2wsLBAgwYNEBMTg++++w6zZs1SuM3+/fvRokULbN++Ha9fv4a7uzusra3x8OFDfP/99woDVCKRYP/+/QCAcePGQU9Pj/vQV9QKkbYoAgMDkZycrLAe0nAZNmwYTdpJNEatDpDGjRsDABISEpR+A33+/LlM2dps7969yMnJwY4dO8q8lwOUfHPevn07cnJysG/fvmqqYcVs2bIFVlZWiI+Px7179xAbG4szZ85AS0sLO3bswOPHj2XK3717F35+figoKMDXX3+Nd+/eISwsDFFRUcjMzMTBgwfRqFEjueNcvXoVL168gJmZGQYMGAAA+PTTTwEAhw8flmvxtm3bFk2bNkVRUREOHz4st7+8vDxuUCxdviKapFYHSOvWrSESiZCXl4fw8HC59YWFhbhz5w4AoEOHDtVdPV6ys7OVvqT3fBSVzcrKwpYtWzBkyBAYGRnJ3PNRtl9pL6ItW7aAMcaVzcnJUVqHnJycankfFNHW1sb+/fvRoEEDbtmgQYMwZMgQAMCFCxdkyi9btgyFhYWYMmUKfvjhBxgYGHDrRCIRxowZg08++UTuONJWhq+vL3d/rWfPnqhXrx5SU1Nx/vx5uW2kwaDoMtaZM2eQkZGBevXqoXfv3uU9bULUplYHiLGxMfc/5M6dO+XWHz16FBkZGbCwsED37t2ruXb8GBoaKn192MXY2tqaW2dkZIRnz57h+PHjMDQ0RP/+/WXKOjk5KdzniRMn8PTpU6SmpnJl3d3dldZBneNk+vXrBzs7O7nl0jpJW5tASacJ6diMr7/+WuVj5Obmcq2FcePGccuFQiF3r0PRZaxPP/0UAoEAt27dQkxMjMw6aaiMGzcOWlpaKteFEHWr1QECAIsXL4ZAIMCOHTu4Xi5AyVxY8+fPB1DyAVJWTy0CZGZmqrsKH1V6DEZp1tbWAICsrCxuWXR0NAoLC2FqagpXV1eVj3Hq1ClkZmaiQYMG6Natm8w66WWsv/76S+6+m4ODA1deev8EAFJSUhAQEACALl8RzaMxAXL9+nVYWlpyr0OHDgEoGXtRevmHXWc7d+6MlStXQiKRYNy4cXBxcUHLli3Rpk0bvHnzBgMHDsRXX32ljlPiJSsrS+nrw8kl3759y62Li4sDAOzbtw9ZWVlyl3Pi4uIU7nPv3r0AACMjI67so0ePlNZBeklQHUpfgipNOtNy6ctw0kGe5R3rIm1djBkzRmYGZ6DkXkeTJk1QUFCAI0eOyG0rDYjSAXL48GEUFhaiefPmaNWqVbnqQoi6aUyAFBYWIiUlhXtJu9/m5OTILC8uLpbbdvHixTh79ix69uyJlJQUREdHw8PDA7/88gtOnz6tUZcNDAwMlL6k3ZYVlXVwcICrqyvOnTsHAwMDuW7LyvZ57tw5uLq6wtzcnCsrFouVli9roFxNIg3E8vQwe/PmDS5evAgA2LBhg8KpRJ4+fQpA8WWsESNGQF9fH0+fPkVoaCiA/12+otYH0UQaMxK9e/fuMt8gy8vHxwc+Pj6VWCPNIhAIMGvWLCxYsABJSUlKu/CWlpiYiBMnTuDnn3+uddObNG7cGDo6OkhLS8OTJ09Uuox14MABFBcXQ1dXt8yWy5s3b3D9+nU8f/4czs7O3HJjY2MMGTIEhw4dwv79+2FpaYmbN29yU5cQomk0pgVCKm7SpEkQi8WYNm1amQPrAKCoqAjTp0+HWCzGxIkTq6mG1UdfXx99+/YFAPz0008qbSNtVXz77bdISkpS+urUqRMAxT2upC2NQ4cOcRNC9ujRQ+HNf0JqOgqQOsTU1BRHjhxBYGAghg4dqnSUdWJiIoYOHYrAwEAcPXq01s6JtWzZMohEIuzYsQOLFi2S6YJcWFiIw4cPc/NNPXz4EPfu3QNQMtlmWaTrFQVI3759YW1tjbdv32L9+vUA6PIV0VwUIHWMt7c3/vrrL1y7dg0ODg4YPXq0zFxYo0ePhoODA65du4Zz585x39Jro7Zt22LXrl0QiURYu3YtrKys4OnpCXd3dxgbG2PMmDGIjo4G8L/WR6dOnRQOLixt9OjREIlEePbsGW7duiWzTltbm3uwWV5eHk1dQjQaBUgd5O3tjfj4ePz888+IiIjA6NGj0bdvX4wePRoRERH4+eefkZCQUKvDQ2r8+PG4f/8+/Pz8YGlpicjISLx79w7NmjXD8uXL0a9fP5mpSz7W+gAACwsL9OvXD0DZU5sA4AZ2EqKJBKwid6ZJmTIyMmBiYoL09PQaObEiUNK1NTU1FZmZmTAyMoK5uXmtu2FOCCkfVT+7NKYXFqkaAoEAFhYWsLCwUHdVCCEahi5hEUII4YUChBBCCC8UIIQQQnihACGEEMILBQghhBBeKEAIIYTwQgFCCCGEFwoQQgghvFCAEEII4YUChBBCCC8UIIQQQnihACGEEMILBQghhBBeKEAIIYTwQgFCCCGEFwoQolGcnJwgEAhkXnp6emjYsCHGjx+PO3fulLn9gwcPMG/ePLRo0QJmZmbQ0dGBjY0N+vTpg40bNyIlJUWm/NWrV2WO9e+//5a5/9atW3NlJ0+eXNHTJaRGowAhGqlx48bo3LkzOnfujMaNGyMpKQn79+9Hp06dFD5Gtri4GHPnzkWrVq3w66+/IioqCvXq1UOrVq2gp6eHoKAgzJ8/Hy4uLggKClJ6XH9/f6XrHj58iPv371fG6RGiEShACG7cuIGuXbvixo0b6q6KyhYtWoSQkBCEhITgwYMHeP36NUaMGIHi4mLMnj0b79+/lyk/btw4bN68GQYGBti0aRNSUlIQFRWF0NBQxMfHIzY2Ft9++y0KCwsRGRkpd7wGDRrAyMgIBw4cgEQiUVgnaXC5urpW/gkTUgNRgBD89ttvuHbtGrZs2aLuqvBmZmaGnTt3wsDAAJmZmbh48SK3bseOHThy5Aj09fVx5coVzJ07V+45z05OTli7di3u3LmDRo0aye1fX18fw4cPx6tXr3DlyhW59YwxHDhwAAYGBhg2bFjlnyAhNRAFSB2XnJyM48ePw9XVFceOHUNycrK6q8SbsbExmjRpAgCIi4sDUHLpavXq1QCA7777Dp6enmXuw93dHT4+PgrXjR8/HgAUXiK7evUqXrx4gWHDhsHAwIDvKRCiUShA6ri9e/cCAE6dOgUA2LdvnxprU3E5OTkAALFYDAC4ffs24uLioK2tjRkzZlRo3z179oStrS1OnDjBHUdKem9kwoQJFToGIZpEW90VINXn1atXePPmjcyybdu2wdfXF25ubhg+fDj++OMPdO/eXaaMjY0NbG1tq7Gm/Dx79gwxMTEAgFatWgEAd1+nefPmMDc3r9D+hUIhxo0bh/Xr1+P06dMYO3YsACAvLw/Hjh1D/fr10atXL4SGhlboOIRoCgoQDZOdna10nZaWFvT09JSWHT9+PK5evSq3za5du5CdnY0pU6bgyJEjcpd5evbsieDgYO73nJwcMMYU1kEgEHDf/qtLRkYGQkNDMW/ePBQVFaFz587o0qULgJLQBICGDRtWyrEmTJiA9evX488//+QC5PTp08jIyMC0adOgpaVVKcchRBNQgGgYQ0NDpesGDBiAc+fOcb9bW1vLXWqRcnNzw/79+2FmZoaGDRvCyspK6f2P58+fy/zu7u6O+Ph4hWXd3d3x8OHDj51Ghfn5+cHPz09mmVAoxOjRo7F161ZuWWZmJgBU2n0JDw8PtGjRApcuXcLbt29hbW1Nl69InUX3QOqop0+fIjIyUqVv5paWltVQo/KRjgPx8vKCs7MzAEAkEqFdu3YwMzPjyhkZGQEou+VWXuPHj0dRUREOHjyI5ORkBAQEoFmzZtxlM0LqCmqBaJisrCyl6z68fPL27VuF5bKzszFnzhxMmjQJffr0Qf369bleS0lJSWjUqBFGjhyJLVu2QCwWQyiU/Z7x6NGjMi9hVYdFixbJjPS+fv06hg4digULFsDGxobrMSW9dxMbG1tpx/7000/x7bffwt/fH1paWigqKqLWB6mTKEA0THkuxSgra2BggB49euDkyZPct3WJRAIjIyPY2tpCW1sbPXv2hJWVlcLtq/sehyo6d+6M7du3Y9iwYZg3bx4GDx4MY2NjeHl5AQAiIyORmppa4RvpQMmgwp49eyIoKAhv376FUCjEp59+WuH9EqJp6BJWHRUWFobmzZujuLgYfn5+MDY2xpQpUyCRSNCsWTOEhYWpu4rlNnToUHTs2BGpqanYsGEDAKBDhw5wcnJCUVERtm3bVmnHkrZwEhIS0K1bN9jZ2VXavgnRFBQgdVRYWBiMjIzQvn17HDlyBF9++SUOHz6M9u3bw8jICHfv3lV3FXn59ttvAQC//vorsrKyoKWlhYULFwIAVq5cifDw8DK3j4qKwl9//fXR4/j6+qJv377o1asX5s6dW/GKE6KBKEDqoLy8PERGRuLatWsQCAS4c+cONmzYgDt37oAxhpCQEERGRiIvL0/dVS23wYMHo2nTpnj//j3XG2vGjBnw9fVFTk4OevTogc2bN3O9s6RevHiBJUuWoG3btoiOjv7ocQwNDREYGIigoCAMHTq0Kk6FkBqPAqQOys3NRZs2bTBlyhSEhobC3d0dQEkX3NDQUPj5+cHT01MjA0QgEGDBggUAgA0bNnDncOjQIXz22WfIzMzE3LlzYWFhAXd3d3To0AENGzaEg4MDVq9eDT09PbRo0UKdp0CIxqAAqYPMzMxw8+ZN7Ny5U+6GuIGBAXbt2oUbN27A1NRUPRWsoPHjx6NBgwZISkrCrl27AADa2trYsmUL7t+/jzlz5qBJkyZ4/fo17t27h5ycHPTq1QubNm1CTEwMevbsqeYzIEQzCJiy/pikwjIyMmBiYoL09HS52V8JIaSmUvWzi1oghBBCeKEAIYQQwgsFCCGEEF4oQAghhPBCAUIIIYQXmguLEEI0XEJCAq/HUVtaWsLBwYH3cSlACCFEgyUkJKBp06ZKn/1TFrFYjKioKN4hQgFCCCEaLDk5GTk5OfD390fTpk1V3i4qKgrjx49HcnIyBQghhNRlTZs2RZs2bar1mHQTnRBCCC8UIIQQQnihACGEkFqkoKCg2o5F90AIIUTDxMXF4cGDBzJPwkxPT0f9+vXx7t075ObmQiQSVXk9qAVCCCE1hEQikemOm5ubi9mzZ2PQoEEoLCzklv/3v//F4MGDsXv3bm6ZkZER3r9/j+LiYrx8+bJa6ksBQggh1ai4uBhBQUHYtWuXTCj88MMP0NPT4x7LDAC6urrYuXMn/vrrL5lQcHd3h6enJ2xtbbllQqEQd+/exbt37+Dk5FQt50KXsAghpBIwxpCWlgYTExMIhSXfzc+fP489e/agU6dO+PLLLwGUPDXTx8cH+fn56NmzJ/dhb2RkhMLCQiQkJHD7FAqFWL16NYyMjGBiYsItnzhxIiZOnAgACA8P55Y3b968qk9TBgUIIaTSqWtqjeoQFxeHW7duwcrKCr169QJQEh42NjZ49+4dYmNjuVCIi4vD0aNHUVBQwAWIUChEjx49wBiTaYGMHTsWPj4+aNCggczxvvrqq+o5MR4oQAghlUqdU2tURF5eHrKzs2FhYcEt+7//+z88efIE+/btg729PYCSVsXs2bMxZMgQLkAEAgFMTEzw7t07vHz5kguQbt26YePGjWjZsqXMsS5cuCB3fDMzM5iZmVXR2VUNChBCSKVS59Qaqrhw4QKio6MxduxYWFpaAgB27dqFqVOnYsiQITh16hRXNjg4GNHR0Xj+/DkXIE2bNkWXLl3g4eEhs9/g4GBYWFjAwMCAW9asWTM0a9asys5F3ShACCFVojqn1pBIJEhMTISFhQX09PQAAP/88w9++OEHNGnSBBs3buTKzp07F9HR0WjRogW6desGALCxsQEAvHnzRma/K1asAGMMbm5u3LIePXqgR48ecnVQ96W3qKioKi2vCAUIIURjvHjxApcuXYK+vj7Gjh3LLW/WrBkeP36Mv//+G127dgUAZGRk4Pz580hMTJTZR58+fdCiRQuIxWJuWc+ePfHu3TuZy1cAMG7cuCo8m8phaWkJsViM8ePHl3tbsVjMtcL4oAAhhKiVtPfS69evZZZ/8cUXuHnzJn799Vd06NABABAREYGpU6eidevWMgHSoEEDPHv2DG/fvuWWeXp6Ytu2bWjcuLHMfn///Xe5Oujr60NfX78yT6vaODg4ICoqip4HQgip3c6fP48HDx5g2LBhaNKkCbfMx8dH5jIRADx48AChoaF4+vQpFyCNGzdGv3795LqrHjt2DEZGRtDW/t9HWv369TF9+vQqPqOawcHBQS2X0ChACCFVYvPmzbCxscG6deu4ZT/++CP+/vtvNGjQgAsQ6c3pvLw8me2/+eYbzJkzhwsPAHB1dVXag4lUPwoQQkiFbN68GX/99Rc+//xz+Pj4cMv37NkDU1NTrF27FgKBAADg4+MDOzs7LjSAkvsX2dnZePz4MTw9Pbnlffv2rb6TILxQgBBCFJJIJCgsLISuri6AkvEdn376KVJTU/Hw4UOuXEREBC5evIiOHTvKBMiIESPQtWtXFBcXc5eWFixYIHccLS0tmRvaRHPQXFiE1HFFRUWIjo6WWfbdd9/B2NgYP/30E7fM3NwcISEhePToEVJTU7nlEyZMwI4dOzBmzBiZfSxcuBCff/65zH0JUrvQvywhdUROTg6ePHkCPT09boBfZmYmLCwsUFhYiPT0dBgbGwMo6ZUkvawkZWhoiGPHjsHZ2ZkrB5SMtpaOpyB1C7VACKllGGO4ceMGdu7cidzcXG75+vXr0aZNG6xfv55bZmRkxI2eLj2J3+TJkxEVFYVdu3bJ7NvX1xetW7emVgUBQC0QQjRadHQ0AgICYGFhITMuYtCgQUhNTYWnpydatWoFoGRkuIWFBXdPQyoiIgKWlpbcDLJASRfY+vXrV8s5EM1FAULqhNowO+yWLVtw9+5dLF26FM7OzgCA27dv4/PPP0eXLl24ABEIBOjZsyfS09MhkUi47UeMGIFRo0bJ7dfa2rpK6quOqTVI9aIA+YiioiK0adMGDx48wMGDB+VuFJKaT9Nmh71//z7WrVsHU1NT/Pe//+WW7927F3fu3IGPjw8XIK1bt8bgwYPRsWNHmX0cPXpUbr+lWxhVSZ1Ta5DqRQHyEZs2bcK7d+/UXQ1SATVpdtj8/HyZS0jz58/H2bNn8csvv2DgwIEASgbUHT58GA0aNJAJED8/P/j4+Micg7u7O06fPl0pdass6pxag1SvCgXI69evERISgvj4eO5B7paWlrCyskKbNm3Qtm1bjb7Z9urVK6xYsQK//fYbJk2apO7qkAqqrtlhGWN49+4dRCIRN0L6wYMH6N+/P3R0dPD8+XOubGJiIqKjoxEZGckFSLNmzfDjjz/C3d0djDFuEN6sWbOqvO6VRV1Ta5DqVe5P9+fPn2Pnzp04fPgwYmNjueWMMQDg/tgBQE9PDz169MCUKVMwePBgjQuTefPmYfDgwdzsnoSUJpFIkJCQgLi4OHTv3p1bPnnyZOzbtw8bN27EF198AQCoV68eXr16BYFAgJycHG7g3Pz58zFt2jSZBw4ZGRnhP//5T3WeCiG8qPyJHhERgUWLFiEwMJC7MWdubo62bduifv36MDc3h76+PlJTU5GamopHjx4hKioK58+fx4ULF2BlZYWvv/4ac+bMgY6OTrkrGhsbi6CgIISGhiI0NBQPHz5EcXExVq5ciSVLlnx0+/Pnz2PDhg0IDw9Hfn4+XF1d4efnh9mzZyu8NhwQEICLFy/iyZMnyM/PL3d9Se0SHx+PsLAwODg4oG3btgBKWg8NGzaElpYWcnJyuL9rBwcHCAQCJCUlcdtbWVnh5s2bcHNzkxl13a5du+o9EUIqE1PBhAkTmJaWFhMIBKxjx47sl19+YdHR0R/dLjs7mwUFBbFp06Yxc3NzJhAImJOTE7t69aoqh5Uxb948BkDutXLlyo9uu3btWq68s7Mza9GiBRMKhQwAGzx4MCsuLpYpn5uby1xcXNhPP/3EGGMsNjaWAWAHDx4sV53T09MZAJaenl6u7UjlCgsLYwBYWFjYR8sWFBQwf39/tmTJEnb79m1uu6+//poBYLNnz+bKSiQSZmVlxZo1a8ZevHjBLU9LS2M5OTlVci6EVAdVP7tU6pZx6NAhjB8/HlFRUbh58ybmzZsHFxeXj24nFovRq1cvbN++HW/evMHOnTshEonw999/lzvoLC0t4ePjg++//x4XLlyAr6+vStvdvHkTixYtglAoxIEDBxATE4OIiAiEh4fDxsYGZ86cwYYNG2S2WbNmDXR0dDB37txy15NojidPnmDVqlXYvn07t0xLSwvTp0/HqlWr8OrVK25569at0bZtW5lJAKWtjMjISNjZ2XHLTUxMNPbZEoSUiypp9Pz580pJNcYYKy4uZgkJCRXez6RJk1RqgQwYMIABYDNmzJBbt3//fgaAWVhYsIKCAsYYY3FxcUxXV5cdO3aMvX//nr1//55FREQwAGznzp0sLS1N5TpSC6RmkLZArl69yvLz87nlmzZtYgBYv379ZMpPnTqVzZgxg50+fVrllgshtUmltkAaNmxYaYElFAplvsVVpYyMDAQFBQEApk6dKrd+5MiRMDY2RkpKCq5cuQKg5F5Lfn4+RowYATMzM5iZmXE3OKdOnco9O5lonl69eiE4OJj7feDAgRgyZAg+/fRTmXI7duzAH3/8IdOqIITI06xuUeV07949FBQUQE9PT2H3TZFIhHbt2iE4OBi3b99G37590apVKy5MpJKSkjB27FgsXboUvXv3rq7qEx7y8/MRGBiIsLAwrFixQmZdcXExbt++jf79+wMAXFxccOrUKTXUkpDagXeAREdH48CBA/D09OT6ryty7tw5hIWFYcKECZXaklHFs2fPAJT0ilHWhdjZ2RnBwcFcWVNTU5kumQAQFxcHoGTQVlldevPz82V6bGVkZFSg9kRVpbvFZmdnY9iwYZBIJJg6darMWITTp09j8ODB6qomIbUO77kN/vjjD6xYseKj0yMIhUKsWLEC27Zt43so3t6/fw+g7MddStdJy1bE2rVrYWJiwr2q61JdXXXu3Dk0atQIfn5+3DJzc3OMHj0as2fPlpkHCgBdkiKkkvFugQQGBkIsFnOXA5Tp168fxGIxAgICsHbtWr6H40X6jOWyxp1Ip5UoPe31h5ycnLiBkmVZuHAh5s+fz/2ekZFBIVJJ4uPjcf78efTs2ROurq4ASsIiJiYGmZmZkEgk3JeZAwcOqLOqhNQZvAMkISGBm9CtLAKBAM7OzjLPGqguenp6AICCggKlZaSXnCqj26Wurq7cVNmEn+LiYmhpaXG/f/nllzh58iS+//57LF26FADQvn17nDp1Cj179lRpokCaHZaQysU7QIqKilSe3VMoFJb5Db+qqHJ5SpXLXKT65ObmYvz48bh69SpiY2O5J98NHjwYycnJMvfRtLS0MGTIkI/uk2aHJaRq8A4QR0dHREVFIS0tDaampkrLpaWl4dGjR3BycuJ7KN4aN24MoKS1VFRUpPBGunRiO2lZUn2Kiopw+/ZtpKamYtCgQQBKWoKRkZFITU3F5cuXMXToUAAl80tNnjyZ13FodlhCqgbvAPH29sYvv/yC+fPnyz32srQFCxagqKgI/fr143so3lq3bg2RSIS8vDyEh4ejffv2MusLCwtx584dAECHDh2qvX51ESs1u+z58+cxZMgQODs7w8fHh1v+66+/wsLColJnzqXZYQmpfLx7YS1YsADGxsbYu3cvvL29ERQUhMzMTABAZmYmLl26hH79+mH37t1qm13U2NiYG7exc+dOufVHjx5FRkYGLCws5Lruksq1b98+dOjQQWbakJ49e6JevXro0KGDzCVOb29vtG3bttoegEQI4Yf3/6ENGjTA8ePHYWxsjEuXLsHb2xumpqbQ0tKCqakp+vXrh4sXL8LY2BjHjx9XWxfKxYsXQyAQYMeOHTh48CC3PCIigusx9fXXX/OaIZgo9v79exw5cgRFRUXcslevXiE0NBR//fUXt8zQ0BCvX7/GgQMHZGaoJYRoiIrOmZKQkMA+++wzZmdnxwQCAfeyt7dnn3/+eaXMe8UYYyEhIczCwoJ76erqMgBMLBbLLFd0vFWrVimdjXfgwIGsqKioUur4obo4F5ZEImE2NjYMALt27Rq3/NmzZ2zHjh3s5cuXaqwdIUQVqn52VXgqE3t7e2zZsgVbtmxBVlYWMjIyYGRkBCMjo4ruWkZhYSFSUlLklufk5Mg867q4uFiuzOLFi9GyZUts3LgRYWFhSEpKgoeHB/z8/DBnzhyZ7qJEdXFxcVizZg1SUlJw/PhxACXdtnv16oWIiAjukiYANGrUCI0aNVJXVQkhVUDAmAoj5AgvGRkZMDExQXp6OtcdVVMxxvD48WNoaWmhSZMmAEouS9nZ2UEgEODNmzewsrICUDLuhi4JEqK5VP3sqpS7lC9evMCBAwewfv16fP/99zLrCgsLyxzIRzTD8uXL4e7ujh9//JFbZmtrizVr1uDChQswMTHhllN4EFI3VChAkpOTMXr0aDRs2BATJkzAt99+KzcDqp+fH/T19REWFlahipLqs23bNgwYMABPnjzhln3yySfQ0dGR+zKwcOFCeHt7U2gQUgfxDpDMzEx069YNR48eha2tLSZPngxbW1u5ctOmTQNjDCdOnKhQRUnVyM/Px/3792WWHTt2DBcuXMD58+e5Zd27d0dKSgr27dtXzTUkhNRUvG+i//jjj4iKioKvry/27dsHfX19dOnSReYxoADQtWtX6Ovryz1jg6hfXFwcmjdvDsYYUlNTuXm8/u///g99+vSRmfpcJBJBJBKpq6qEkBqId4AcO3YMurq62LFjR5kTEQqFQjRq1EgtkynWdAkJCdU2vcbDhw/x559/ws7ODnPmzAFQMh2NsbExGGOIiYmBu7s7AGD48OHlrhMhpO7hHSBxcXFo0qSJzM1TZcRiscz1dFISHk2bNpXpgqwqsViMqKioMkPkzZs3MDAwgKGhIQDg/v37+OGHH9CiRQsuQAQCAUJDQ9GgQQMa9U0IKTfeAaKnpyfTz78siYmJKgVNXZKcnIycnBz4+/ujadOmKm8XFRWF8ePHIzk5WWmATJgwAf7+/vD39+ee9+3t7Y3x48djwIABMvNR0UOWCCF88Q6QZs2a4fbt24iPj4ejo6PScvfv30dCQoJaJlPUBE2bNuU9aWB+fj6OHz+Oa9eu4ffff+dCQfoQq0ePHnFlLS0t8eeff1a8woQQ8v/xvm4xfvx4FBcXY8aMGUovw7x//x5Tp06FQCDAxIkTeVeSlJBIJEhLS5NZNn36dPz3v/9FREQEt2zu3LlISkrC6tWrq7mGhJC6hHcLZPr06Th48CAuXboEDw8PjBw5Em/evAEA7Nq1C5GRkfD390dycjL69u2LMWPGVFql66KLFy9i0qRJMpetdHV1MXPmTOjo6Mg8k6VevXpqqCEhpK7hHSBaWlr466+/MGPGDBw+fBjr16/nnhs+ffp07udRo0YpnEqdKPf48WOcOXMG3bt3555h4ujoiKSkJLnW3oYNG9RRRUII4R8gAGBkZISDBw9i0aJFOHnyJB48eID09HQYGhrC3d0dw4YNg6enZ2XVtc746aefsHPnTsybN48LkCZNmuDq1avQ1dVFp06d1FxDQgipYIBIeXh4wMPDozJ2RQAMHToUr1+/lnlKokAgQLdu3RAeHq7GmhFCyP9USoCQyuXj4wMfHx91V4MQQsrEuxdWRkYG/v33X7mpSwDgxIkT6N+/P1q2bIkpU6bg5cuXFaokIYSQmod3gGzYsAGtW7dGYGCgzPK9e/di5MiRCAwMxIMHD7Bnzx507twZGRkZFa4sIYSQmoN3gFy6dAlaWloYNWqUzPLly5cDAL799lucOnUKPXr0wMuXL/H7779XqKKEEEJqFt4BEhcXhwYNGnBzLQFAeHg44uPj0aNHD6xZswaDBw/GkSNHIBKJuEeeEkIIqR1430RPSUlBq1atZJb9/fffEAgEGDp0KLfMwsICTZo0QXx8PN9D1WpRUVFVWp4QQqoK7wDR0dFBamqqzLJ//vkHQMkzQErT19dHdnY230PVSpaWlhCLxRg/fny5txWLxbC0tKyCWhFCiOp4B4ibmxvCwsLw9OlTNGnSBO/fv8elS5dgYWGBFi1ayJR9/fo1rK2tK1zZ2sTBwQFRUVHV9jwQQgipbLwD5NNPP8Xdu3fRt29fjBgxAsHBwcjNzcWMGTNkysXHx+PVq1fo27dvhStb2zg4OFAQEEI0Fu8AmTNnDq5du4YTJ05w8zF16NABy5YtkyknnUK8d+/eFagmIYSQmqZCkykeO3YM4eHhePbsGezt7dGpUyfumRRSzs7O2LhxI0aMGFHhyhJCCKk5BEw6bS6pdBkZGTAxMUF6ejqMjY3VXR1CCFGJqp9d9CBsQgghvKgUIEeOHKm0A7548QI3btyotP0RQghRD5UCZMyYMWjevDn8/f2Rm5vL60CRkZGYMWMGGjdujKCgIF77IIQQUnOoFCC//fYbUlJSMGnSJFhbW2P8+PE4cOAAoqOjlW6TlZWFf/75B2vWrEHLli3RsmVL7NixAwMGDMCECRMq7QQIIYSoh8o30bOzs7Fhwwb88ccfeP36NdfbysjICPXq1YO5uTl0dXWRlpaG1NRUvHr1CowxMMYgFArh7e2NxYsXw8vLq0pPqCahm+iEkOqQn58PHR0duV6wfKn62VXuXlgSiQRnz57F4cOHERISovRZHzo6Omjbti369u0LPz8/2Nvbl+8MagEKEEJIVXvx4gW8vLxgZ2eH5cuXo2/fvhUOElU/u8o9DkQoFGLIkCEYMmQIgJLKx8fHIzk5GXl5eTA3N4e1tTWaNm0KXV1d/mdACCHko969e4eXL19CV1cX/fr1Q8eOHSstSD6mwo+0tbe3r5OtC0IIqUkOHz6M5ORkLF++vNqChMaBEEJILSAQCODt7Y0bN24gICAAANCvXz94eXkhMDAQVTFmnAKEEEJqkeoMEgoQQgiphfLz8+Hm5oZ9+/ZVWZBU+B4IIYSQ6pGfn483b95wr6SkJNy7dw8A8M0336CgoABJSUl48+YN0tPTAQBeXl64fv06+vbti4sXL8rcI1m5cmWFZkqnyRSrEHXjJXVVZY9LqM0KCgrkQuHDn6X/TUtLK9e+dXR00KFDB+5psQDAGMNXX32FjRs3omXLlrh//77cdlXWjZcQQspSFeMSNE1BQQHevn1bZihIf37//n259i0SiWBjYwMbGxvUq1cPWlpaOHPmDBYsWIC2bduiXr163HpTU1PuvWeMcS2QW7ducS2QiqAAIYRUKnWOS6hKhYWFePfunVyrQNHPqamp5dq3tra2TCh8+HPpZWZmZjLvY3h4OM6cOYOxY8eiTZs2cvtWFBwBAQGV8u9BAUIIqRLqGJdQXkVFRTKhoOiykfTnlJSUcu1bS0urzFAo/bOZmRmEwsrt01SVwSFVKQHy4sULXLt2Da9evUJubi6+++47bl1hYSEYY9DR0amMQxFCNIS0O6mim7dVGSRFRUVITk5WORTKcxtYS0sL1tbWZbYQpD+bm5tXeiioojqCQ6pCAZKcnIzZs2fj+PHjMv8IpQPEz88PBw8eRGhoKDw9PStyOEKIBqqMICkuLlY5FJKTk8sVCkKhUGEoKAoICwsLtYSCKhhjCAwMrJbgkOIdIJmZmejWrRuioqJgb2+P3r1749KlS3j16pVMuWnTpuHAgQM4ceIEBQghddiHQbJs2TL069cPLVq0wJgxY2BnZ6ewN5I0FCQSSbmOZWVlVWYLQfqzhYUFtLS0qvDMq8fo0aMRExNTLcEhxTtAfvzxR0RFRcHX1xf79u2Dvr4+unTpIhcgXbt2hb6+Pq5cuVLhyhJCNEdRURFiYmIQHR0t83rx4gUXEgDw77//4t9///3o/gQCASwtLT96k7levXqwtLSsFaGgCmtra9jb28PKygpbtmyp1ntMvAPk2LFj0NXVxY4dO6Cvr6+0nFAoRKNGjZCQkMD3UISQGqqwsBBxcXGIjo7Gs2fPEB0djbCwMAAlA9iKi4vL3F4gEMDc3BwAkJKSAlNTU0yZMkVpKGhrU7+fD9nZ2eHZs2dqGXfD+18jLi4OTZo0gYmJyUfLisViPHnyhO+hCCFqlJ+fj9jYWJlWhDQs4uPjlYZEcXEx9PT04OLigkaNGqFRo0Zo3LgxHBwcuHC4f/8+Vq5cKTMuoSIjo+sqdT06g3eA6OnpITMzU6WyiYmJKgUNIUQ98vLy8Pz5cy4YSr8SEhLKvP8gFou5gGjUqBFEIhFWr16N8+fPw9vbW+6ms7SX0GeffVZtN3tJ1eAdIM2aNcPt27cRHx8PR0dHpeXu37+PhIQE9OvXj++hCCGVICcnR+6ehDQwXr58WWbPJUNDQ5mQaNy4Mfdz/fr15Qa2rV69GjY2NjLhUZ3dS0n14B0g48ePx40bNzBjxgycPHkSYrFYrsz79+8xdepUCAQCTJw4sUIVJYR8XFZWFmJiYhS2JD7s4PIhY2NjmWAoHRbW1ta8P+QpOGov3gEyffp0HDx4EJcuXYKHhwdGjhzJ9arYtWsXIiMj4e/vj+TkZPTt2xdjxoyptEoTUl61aXK/jIwMha2I6OhoJCUllbmtqakpFxIfhoWlpWWlvj/qGJdAqleFZuPNzMzEjBkzcPjwYQgEAq4JXPrnUaNGYefOnTAwMKicGmsQmo23ZtDEyf3S0tIUtiKePXuGd+/elbmthYWFXDhIf5f2eKpK4eHh8PT0hIuLCzcuQVPed1KiWmbjNTIywsGDB7Fo0SKcPHkSDx48QHp6OgwNDeHu7o5hw4bR4EGidjVxcj/GGFJTU5W2JD4275K1tbXC+xEuLi4wMzOrprNQXjd1jUsg1atSOlV7eHjAw8OjMnZFSJWp7sn9GGNITk5W2pL42LMd6tevr/B+hIuLS41u0apzXAKpXjQqh9QZVTG5H2MMb968UdiKiI6ORkZGRpnb29raKrwf4eLiAkNDw4qcrlqpa1wCqV6VFiDv379HVlZWmV0BHRwcKutwhPBW3iBhjCExMVEuHKS/Z2dnl3kse3t7hS0JZ2dnhb0XCdEUFQqQqKgofP/99wgICPjoNy2BQICioqKKHI6QSlU6SAICArBkyRL069cPzs7OaNOmDTeXU0xMDHJycpTuRygUwsHBQWFLwtnZGXp6etV4VoRUH94Bcvv2bfTu3Rs5OTlgjEFfXx9WVlZ0zZNohNevX+Py5csIDg7GnTt3EBMTg7y8PADA8+fP8fz5c5nyWlpacHJyUtizycnJiS7ZkDqJd4B8/fXXyM7OxqBBg7B+/Xo0adKkMutFSKW7cuUKdu/ejeDgYERFRcmt19bWRsOGDeHi4oKkpCTcv38fzs7OCAgIgKOjIz0UjZAP8B4HYmBgAF1dXbx58wYikaiy61Ur0DgQ9cnNzcX169cRHByMM2fO4NGjRzLrBQIB2rRpg169eqFbt25wc3ODvb09Ll++LDPwjSb3I3VRlY8DMTQ0hKOjI4UHqRGKiopw9+5dBAcHIzg4GDdu3EB+fr5MGUdHRwwcOBC9evVC9+7duUF10qk2Pv30UxoxTUg58A6QTz75BFevXkVRURHN0U+qHWMMDx8+5ALj77//luvIYWtri169esHFxQXLli3DiRMn0KZNG5l90BxNhPDH+5N/+fLl8PLywqJFi/Djjz9WZp0IUSg+Ph7BwcEICgrC5cuXubnXpExNTdGzZ0/06tULvXr1QpMmTSAQCBAeHo5ly5Zx5Sg4CKkcvAPEw8MDFy5cwMSJE3H58mX4+fnBxcWlzH7tXbt25Xs4Uge9e/cOV65c4VoZMTExMuv19fXxySefcIHRunXrMh9jSpP7EVK5KnTtqaioCCYmJrh37x7u3btXZlkaB0I+JisrC//88w8XGBERETLrtbS00L59ey4wOnXqVK7us6NHj+Ym96PgIKTieAdIUFAQBg4ciKKiIujq6qJhw4Y0DoSUS0FBAW7dusUFxu3bt+W+ZHh4eHCB0bVrV1692WhyP0KqBu8A+e6771BYWIjPPvsMa9asoW6q5KMkEgkiIiIQFBSE4OBgXLt2TW6Ed8OGDbnA6NGjB2xsbCp8XJrcj5CqwXsciJGREcRisdyNTPI/dX0cCGMM0dHRXAvjypUrctOUW1lZydz4dnZ2VlNtCSFSVT4OxMDAgCZHJHISExO5wAgODsaLFy9k1hsaGqJbt25cYDRv3lzmudmEEM3BO0B69+6NM2fOIDs7u04+bZCUSEtLw9WrV7nA+HCKEB0dHXTq1IkLjHbt2tHgU0JqCd6XsBISEtC2bVv07dsXO3bsqFUzjgYGBmLt2rV49OgR0tPTUa9ePfTt2xfLly+Hra2tyvupjZewSk8REhwcjLCwMEgkEm596SlCevXqhU8++YSmLCdEw6j62cU7QPbt24fnz59j7dq1sLKywtixYz86DmTixIl8DlXtDh48iHv37qFjx46wsLDAs2fP8P3330MkEiEyMhL6+voq7ac2BEhRURHCwsK4G9+KpghxdXXlAqP0FCGEEM1U5QEiFAohEAi4B0ip0ruluLiYz6FqhIsXL8Lb2xsBAQHw9vZWaRtNDBDGGB49esS1MK5evSo3RUiDBg24wOjVqxfs7OzUVFtCSFWo8pvoEydOrFNdIi0sLACgVs77JZ0iJDg4GJcvX0ZSUpLMelNTU/To0YMLDFdX1zr1b08IUYx3C6S6xcbGIigoCKGhoQgNDcXDhw9RXFyMlStXYsmSJR/d/vz589iwYQPCw8ORn58PV1dX+Pn5Yfbs2Up7ARUXF3NPpZszZw7S0tIQGhqqcoh8LMXz8/PVMjYhOTmZe5hSZUwRQgipXaq8BVLdNm3ahE2bNvHadt26dVi4cCEAwNnZGYaGhoiIiMDcuXMRFBSEkydPKgyRZs2a4cmTJwCAtm3b4sKFC5XWAnnx4gW8vLxgZ2en8DnclamqpwghhNRNGhMglpaW8PHxQfv27dGuXTvs2LEDx48f/+h2N2/exKJFiyAUCuHv74+xY8cCACIiIuDt7Y0zZ85gw4YNWLBggdy2x48fR2ZmJp48eYK1a9eiT58+CAkJqZT7Ge/evcPLly+hq6uLfv36oWPHjpUWJAUFBbh9+zYXGLdu3aqSKUIIIXWbSgHyzz//AADEYjHatm0rs6w8KjIb74eXqQ4dOqTSdqtWrQJjDNOnT+fCAwBatmyJDRs24NNPP8W6deswb948ufEJzZo1AwB07NgRvXr1gpOTE7Zt26YwbPg6fPgwkpOTsXz5ct5BIp0iRBoY//zzj9wUIU5OTlxg9OzZs1KmCCGE1HFMBQKBgAmFQta0aVO5Zaq+tLS0VDmUyiZNmsQAsJUrVyotk56eznR0dBgAdvv2bbn1BQUFzNjYmAFggYGBHz2mra0tmzlzpsp1TE9PZwBYenq63LqwsDAGgIWFhTHGGJNIJCwgIIB17NiRAWAdO3ZkAQEBTCKRyG0rkUjY06dP2datW9mIESOYhYUFAyDzsrKyYqNHj2bbtm1jMTExKteZEELK+uwqTaUWSNeuXSEQCGSmLpEuq8nu3buHgoIC6OnpyTyJTkokEqFdu3bcTLB9+/ZVuq+YmBi8fv0aLi4uVVJXgUAAb29v9O3bl3vYUekWiYeHh8yNb5oihBCibioFyNWrV1VaVtM8e/YMAODg4KD05rezszOCg4O5sgAwbNgweHp6okWLFjA0NMSjR4/w008/wc7ODlOnTlV6vPz8fJlBdh+On1CFNEjat2+PX375BX/88Qf69esnV04kEsHLy4umCCGEqI3KN9F79uyJFi1a4JdffqnC6lSu9+/fAwDMzMyUlpGuk5YFSu55HD58GOvXr0dRUREcHBzg6+uLb775psxR1mvXrsWKFSsqVOft27djx44duHv3rswUIVL169fH3LlzMXfuXJoihBCiVipf47h69SrCw8Orsi6VLi8vD0DJhH7KSLur5ubmcsu++eYbhIeHIz09HdnZ2YiKisLPP/8Ma2vrMo+3cOFCpKenc68PLzOpIiEhAaGhoZBIJGjSpAlmzZqFY8eOITk5GV9++SUSExNx6NAhCg9CiNppTDdePqQTPBYUFCgtI73kpOr8VmXR1dWt8PiJMWPGoFGjRtwUIYwxXLx4ET4+PtxzvFeuXFnhuhJCSEXV6gBRdHnqQ6pc5qpOzZo1Q7NmzcAYQ2BgIJYvX84FBz3HmxBSk9TqbjqNGzcGUHJZ6MOBdFLPnz+XKatu0uDw8vLibp4HBATgxo0b8Pb2pvAghNQYtTpAWrduDZFIhLy8PIX3bwoLC3Hnzh0AQIcOHaq7ejIoOAghmqZcAXL9+nVoaWnxeqljFltjY2P07t0bALBz50659UePHkVGRgYsLCzQvXv3aq5dCQoOQoimKleAMMYq9FKHxYsXQyAQYMeOHTh48CC3PCIiAvPnzwcAfP3112X21KpKo0ePpuAghGgkladzFwqF8PDwwK+//sr7YN26deO97fXr1zFkyBDu96ysLOTn50MsFsv0oLp37x7s7e1ltl29ejU3l5Z0Nt7IyEhIJBIMHDgQp0+frpLpysuaEvnly5fw8vKCra1tlc/GSwgh5VEl07mbmJhUKAQqorCwECkpKXLLc3JyZCYOVPTUw8WLF6Nly5bYuHEjwsLCkJSUBA8PD/j5+WHOnDlqedaFnZ0dnj17ppbngRBCSGXQmG683bt3r9BlMB8fH/j4+FRijSqOnrlBCNFktboXFiGEkKpDAUIIIYQXChBCCCG8qHwPRNHMsIQQQuouaoEQQgjhhQKEEEIILxQghBBCeKEAIYQQwgsFCCGEEF4oQAghhPBCAUIIIYQXChBCCCG8UIAQQgjhhQKEEEIILxQghBBCeKEAIYQQwgsFCCGEEF4oQAghhPBCAUIIIYQXChBCCCG8UIAQQgjhhQKEEEIILxQghBBCeKEAIYQQwgsFCCGEEF4oQAghhPBCAUIIIYQXChBCCCG8UIAQQgjhhQKEEEIILxQghBBCeKEAIYQQwgsFCCGEEF4oQAghhPBCAUIIIYQXChBCCCG8UIAQQgjhhQKEEEIILxQghBBCeKEAIYQQwgsFCCGEEF4oQAghhPBCAUIIIYQXChBCCCG8UIAQQgjhhQKEEEIILxQgNdCNGzfQtWtX3LhxQ91VIYQQpShAaqDffvsN165dw5YtW9RdFUIIUYoCpIZJTk7G8ePH4erqimPHjiE5OVndVSKEEIUoQGqYvXv3AgBOnToFANi3b58aa0MIIcppq7sCddmrV6/w5s0bmWXbtm2Dr68v3NzcMHz4cPzxxx/o3r27TBkbGxvY2tpWY00JIZroxo0b+Pbbb7Fu3Tp4eXlV/gEYqTLp6ekMAEtPT1e4vlevXgyAzEtLS4tdvnyZFRYWsmvXrjGhUChXpnfv3tV8JoRUjuvXr7MuXbqw69evq7sqdcLYsWMZADZu3Lhybfexzy4puoSlRhMnToRYLIaJiQn+/PNPhIWF4dmzZwgLC4NIJMKgQYNgb28PDw8PtGrVCiKRCNra2vD29ub28fbtWzx58gQpKSmQSCRqPBtCPo46iFSf6rifSgGiRhMnTsSdO3dga2uLmTNnIjIyEg0bNuT+odPS0hAfH48HDx7g/v37KCwsRFFRkcwlrb1798LNzQ2WlpYQiUSwsrJC06ZN0aVLFwwbNgwPHz7kyj579gznzp3D7du3ERMTg/T0dDDGqvu0axTqMl19qINI9aqO+6l0D0TN3N3dERoaimnTpmHSpEno06cPVq1aha+++grJycl4/Pgxhg8fjvbt22PgwIHIyMiAg4MDt71EIoGJiQnS09MhkUiQnJws8z/mkiVLuJ9PnjyJb775Rub42trasLS0hKWlJXbt2oV27doBAMLDw3Ht2jVuXemXWCyGQCCo4nemepT+Rlwl14gJp/QHWsuWLbFv3z7Mnz9fzbWqHdR1P1XA6vpX0CqUkZHBfbgbGxuXWXbr1q2YO3cuMjMzoaenh8zMTBgZGSEvLw9GRkbYvHkz/u///k/p9gUFBUhNTeUCRPoaPXo0zMzMAAA7d+7E1q1buXXZ2dky+wgLC0ObNm0AAD/++KNc2Ejp6uoiMDAQ3bp1AwBcvXoVx48flwkZCwsL7mcbGxuIRCKV37fqkpycDFtbWzRs2BCxsbF49eoVLC0t1V2tWkHRB9rYsWPh6emJAwcOYOzYsQgPD8fBgwdlylAHEX569+6N4OBgmWVaWlr4+++/0blzZ4SEhKBbt25yl7l79+6NS5cuye1P1c8uaoHUEGFhYWjevDmKi4vh5+eHPXv2wM/PD7/99huaNWuGsLCwMrfX0dFBvXr1UK9ePaVlpk6diqlTp3K/5+bmIiUlhQuUJk2acOuaNGmCMWPGIDk5Ge/evePK5OfnIz8/X+aP6vbt2/jtt9+UHvfixYvo06cPAOD06dPYunWrwpaNpaUlWrVqBVNT04+9XZWCvhFXnUmTJin8QNu0aROys7Mxe/ZsdOvWDZ6enjJlvLy8sGvXLhQXF3Ota3t7ewBAcXEx7ty5w62TSCTcz8XFxbCxsUGrVq0AAIwxnDhxQq6M9L92dnbo27cvd9zff/8dBQUFCss6Ojpi4sSJXNkVK1YgKytLplzpst9++y1X9osvvsC7d+/k9iuRSGBvby/z/83kyZMRFxen8Pzq16+Ps2fPcmV9fX3x77//cmUyMzO5qwINGjTAmTNnYGpqCmNjY8TFxcHNzQ3Pnj1DWloaHj16hDlz5qCwsBATJkyo0L8ztUCqUHlaIK1bt4aRkRFSUlIQFxeHmTNn4o8//kDDhg1hZmaGrKws3Lt3r5pqrhhjDNnZ2UhOTkb9+vWhq6sLALh27RouXrwo1/qRvkJDQ9G6dWsAwLp167Bw4UKlx7h06RJ69+4NAPD398fy5cuVhk2/fv1gZ2cHACgsLIRQKISWlpbC/dbGb8QSiQQFBQXQ0tLiWni5ubl48eIFCgoKFL5cXV3h4uICoKQDxokTJ5SW7dOnD9dhIyEhAQsWLJBZX1hYyP08ceJEzJs3DwAQFxcHDw8PZGVlAQAEAoHMvbbZs2fjt99+Q2xsLKKjo2U+yD80efJk7N69GwCQlZUFIyMjpWVHjhyJI0eOACj5WxUKld/iHTBgAM6dO8f9LhaLkZubq7Bs9+7dceXKFe53Kysrpfdv2rVrh9DQUO53R0dHJCQkKCzr7u4uc4/S3d0dUVFRCss6OjoiLi5O5jh3795VWBYAxo0bh7CwMDx58oRb5urqCk9PT5w6dQoNGzbEkSNH4O7urnB7aoFokLy8PERGRqKoqAjNmjXDnTt34O7ujmnTpmHkyJEICQmBtrY28vLyoKenp7Z6CgQCGBoawtDQUGZ5ly5d0KVLF4XbMMZkPjwGDx6M+vXrKw2b0i2oly9fIiYmBjExMQr3HRQUxAXInj17MHPmTJibmysMm3/++Qc3b96U2V5LSws7d+4EAKXfiHv06IE9e/Yo/ZD18PCAlZUVACAmJgbXrl1TWnbUqFFo0aIFAODOnTvYvHmzzIdw6dfChQvh4+MDALhy5QomTpyI/Px8mTLFxcUASu7jzJ49G0BJa7BHjx7K/gnxww8/4OuvvwYAxMfHY9asWUrLisViLkCys7Nx9OhRpWVLX1sXCoVceACQ66ghvYzSsGFD7kNcIBBAX18f2tra0NLSglAohFAolPlb09LSgrOzM/dFQVpG+rOTkxNXViAQoGvXrhAIBHLlhEIhd69PauTIkTJfQkr/19XVVabsZ599hpycHIVlP/yysXTpUmRlZSmss/TSstTPP//Mlf1w32KxWKbstm3bkJOTI3f8v//+GwsWLMCBAwcwePBgrFy5EmZmZnj//j38/f1x4MABaGtrY/Xq1UrDozwoQGqA3NxctGnTBs2bN8fmzZu5PxbpDfbPP/8cjx49UnuA8CEQCGRuuLu7u6v8h+vn54cuXbooDRvppQ2g5H4GYwwpKSlISUmR+eYFAF9//TUiIiIgEokwfPhw7N69G8XFxejevTuMjIy4Dw+JRIJvv/0WW7duRWFhIRwcHODo6Ki0jqdPn8bgwYMBADdv3oSfn5/Ssu7u7lyAvHz5En/++afSsomJidzPRUVFePnypdKyBQUF3M96enowMTGBjo6Owpc07ADAwsICw4YNU1q2c+fOXNn69etj8+bNSss2bNhQpuzDhw+ho6ODoqIiLFy4EKdOncLTp0/h4ODAtZYSExPx+eefY+zYsdixY4fch+SH9PX1lX6ZUOTvv/9Wuaz0cqYqVqxYoXLZadOmqVy2f//+KpeVtuhLCwwMxH/+8x80bdoUjx8/xuHDh2Xupw4aNAhGRkZwc3PDiBEj8Ndff8kMCeCDLmFVofJcwpJIJGU2uT+2vq4rLCxU2IlA+vriiy+QnZ2NkSNHIjo6GgKBAPn5+Qr3pauri0aNGuHIkSMIDQ3FrFmzFH5oikQibNy4kbu/8/fff+OHH35Q+iE7YcIE7ptvdHQ0Tp06pbRsq1atuG/UGRkZiI6OVlpWX1+/RnZSkKpoBxHycWlpaXB0dESXLl1gbW2Ne/fuISQkBHPmzJG5n+rl5QVPT0+8efMG165dQ3x8vMJ7jip/dpVreCIpF1VHc5Lqk5WVxcaMGcMAsOfPn7OXL1+yx48fs+fPn7OwsDAGgI0ePZplZ2eru6q1xtSpU1mrVq1YVlYWmzx5MgPA/Pz8WHZ2NmvZsiWbNm2auquo8X755Remra3NEhMTWatWrViXLl2Yu7s7E4vF7Msvv2RisZg1a9aMffLJJ6xVq1bs9evXTFtbm23atEnh/mgkOiEKGBgYoGvXrtDW1kb9+vVha2uLBg0aoGHDhnB3d4e2tja6d+/+0cspRHVhYWEwMjJC+/btceTIEXz55Zc4fPgw2rdvDyMjozJvBpOPY4xh69at8PX1hampKSIjI3Ht2jUIBALcuXMHGzZswJ07d8AYQ0hICCIjI2FmZobhw4fj999/r9BgYgoQUud82GXa2NgYU6ZMgUQiUanLNFGdtIPIxz7Q8vLy1F1VjSW95+fr68vdTx00aBAGDBjA9R6T3k/18/ODp6cn8vLy4OvriydPniA1NZX3sekmOqlzSn8jjouLw5dffok//vgDoaGhMDMzo2/Elag2dxCpboWFhXj58iViY2MRFxfH/Vfa9ff169cwMzPDzZs38ccff+Czzz5Dp06duB56BgYG2LVrF3c/VdoLLDMzExYWFrzqRAFC6hRN6TJdW0g/0BR1APnwA62uKy4uxqtXr7hgiIuLw9ixY7kBvtu3b+fCQBFpDzWhUIj27dtj9uzZ8PDwkCsnfa/fv38PAGWOrfkYChBSp9A34ur3sXCoK+EhkUiQlJQEIyMj7kP7ypUrWLVqFeLi4pCQkICioiKZbRo1asQFiJOTE3R1deHk5AQnJyc0bNiQ+/mbb77Bq1evuO08PT3lxjR9SDqxpbm5Oe9zogAhdQp9IyZVLTExEX///bfMZaa4uDjEx8cjPz8f+/fvx7hx4wCUfKG5fPkyt61IJIKDgwMXEKXHIHl7e3MDGD+UlJSEBQsWICkpqczpjErX8cSJE/j5558rNDEqBQipc+gbsXqw/z/QMysrC4aGhrCwsNCoWZ2l9f8wGGJjYzFnzhwMGDAAQMlM1mPHjlW4D6FQKDMNiqenJ/bt28cFRv369ZVOx6NsOVAy99h3332HadOm4dSpU9DWVv7RXlRUhOnTp0MsFsvM8cUHBQghpEqlpaVh79692Lp1q9zcTLNmzcKkSZOqbQLNj0lLS+PCoWnTpnBzcwNQMuP0oEGDZKZoKa1Lly5cgDRu3BiffPIJd4mp9H9tbW1lBn3a2NhUeEJDADA1NcWRI0fg4+ODoUOHYvv27ahfv75cucTEREyfPh2BgYE4d+5chd93GomuwLFjx7B//36EhYUhOTkZDRs2xJQpUzB37txyjfgtz0h0QmqjwMBAjBo1Cjk5OfD19YWvry83N9Px48dx/PhxiMViHDlypMLTaqii9OXJ2NhYbN68WaZXU3p6Old2zZo13MSfDx8+RPPmzQGUTNXyYTB4eXlVytxSFVX6/R4+fLjc+33ixAmIxWIcPXq0zEksaSR6BXTo0IGNGDGC7d+/n12+fJmtWrWK6enpsYkTJ5ZrPzQSndRlAQEBTFtbmw0cOJAlJiYqLJOYmMgGDhzItLW1WUBAQIWPmZ+fzx4+fMjOnTvHfvvtN7ZgwQLm6+vLPD09mbm5OVu7di1X9t9//2UA5F7W1tasffv2bNu2bTL7ffz4McvJyalwHava+/fv2aZNm5irq6vMebm6urJNmzaxtLS0j+5D1c8uaoEo8O7dO5lJ5wBg1apVWLp0KZKSkmBjY6PSfqgFQuqq0nMzqXJNfujQoWXOzSSVl5eH+Ph4mfsQnTp1wpAhQwAADx484CasVGTmzJn473//C6BkevgVK1bI9GpydHSEgYEBv5OuYRhjSE1N5eYeMzc3V/meE03nXgEfhgcArkvc69evVQ4QQuqqvXv3IicnBzt27CgzPICSxypv374dDg4O2LVrFwYPHgyRSMT1QHr58iVGjx6N2NhYmVmKpWbOnMkFiJOTE0xMTOQuMZX+r5ShoSHWr19feSddwwgEAlhYWPAeJKgKjQmQ2NhYBAUFITQ0FKGhoXj48CGKi4uxcuVKmed+K3P+/Hls2LAB4eHhyM/Ph6urK/z8/DB79myVet1cu3YNOjo63MN4CCGKsVJzMynrUpqdnY0jR47ItCREIhG++uorfPXVV5g1axZ+//13AICxsTFu3LjBbWtgYICGDRtygVD6WSRGRkZIS0urytMjpWhMgGzatAmbNm3itW3pp+A5OzvD0NAQERERmDt3LoKCgnDy5MkyQyQqKgqbNm3CjBkz6FIUIR8hnZvJz88P+/fvx+PHjxEVFYX27dtzD7MqKirClClTFG6vp6cnM6DO2NgYJ06cgL29PZycnDSu+29tpjEBYmlpCR8fH7Rv3x7t2rXDjh07cPz48Y9ud/PmTSxatAhCoRD+/v5c/+yIiAh4e3vjzJkz2LBhAxYsWKBw+5SUFAwbNgwuLi5Yt25dpZ4TIZqMMYa8vDzo6+sDKBkUN2zYMDx48AAAZJ4NDpTMuSQNEBMTEwwbNgxWVlZcS+Lt27eYN28eHj16JPOAKgAYNmxYNZwRKS+NCZAPL1MdOnRIpe1WrVoFxhimT58uM7inZcuW2LBhAz799FOsW7cO8+bNk+uim5WVhQEDBiAvLw+XL1+uNTfXCCmP4uJixMfHIyoqimtNSP/r5eWFs2fPAihpOdy5c4eb3dXIyAitWrWCm5sbmjZtijZt2sjs98SJEzK/S59nTq18zaExAcJHRkYGgoKCAABTp06VWz9y5EjMmjULKSkpuHLliky/6Pz8fAwbNgzPnz9HSEgIGjRoUG31JkQd8vLy8PTpU2RmZnKPs2WMoUGDBnj79q3CbR4/fsz9LBAIsGvXLpibm2PKlCnw9PRU+YseUDlzM5HqVasD5N69eygoKICenp7ctx+gZN6Zdu3aITg4GLdv3+YCpLi4GGPHjsWtW7dw+fJluLq6VnfVCalSoaGhePDggUxrIjY2FowxuLm5cVOECwQCODo6Ij09HU2aNOFaE9JR2tKJ/qSkvaHmzJmjlrmZSPWq1QHy7NkzAICDg4PSroTOzs4IDg7mygLA7NmzcfLkSaxcuRLFxcW4desWt87FxUVhN1+gpNVS+jnbGRkZlXEahJSbRCLBy5cvuYBIT0/Hd999x62fOXMm7t+/L7edqakprK2twRjjPsjPnTsHc3PzMudi+pC65mYi1atWB4h0vnvpg1MUka6TlgWAgIAAAMDSpUuxdOlSmfK7d+/G5MmTFe5r7dq1WLFiRUWqTAhv27dvx99//42oqCg8efIE2dnZ3DpdXV0sXryYC4GuXbvCyspKpjXRtGlTWFtby7UAlH1hKou65mYi1atWB4j0MZk6OjpKy+jq6gIo6UEiFRcXx+t4CxcuxPz587nfMzIyYG9vz2tfhJSWnp6Ox48fy9zEjo+PR1hYGNcFPTAwUKZnora2Nho3bsyFQ15eHtcRhG+X+PLw9vbGX3/9hVGjRsHBwaHMuZnOnTtX5txMpGaq1QEifSBQQUGB0jLSS07SrogVoaurywUSqflYDZtenDGGxMRE1K9fn6vH0qVLsXPnToUjsAHg1atX3JeUcePGwdPTk2tVODs7l2vyz6rg7e2N+Ph47Nu3D7///jvX0woomY33559/xqRJk2BiYqLGWhK+anWAKLo89SFVLnOR2kXd04sXFRUhJiZGrkvs48ePkZGRgcTERO7Gc0FBARce9evXl7nc1LRpU1haWnL7HT58eJXVuSJMTU0xd+5cfP7557znZiI1U60OkMaNGwMA96hIRTfynj9/LlOW1G4fTi++cuVKmUsqCxYswHfffVcp04tnZ2dzl50GDRrEjW/45ptvsGHDBoXbaGlpITY2lguQ6dOnY/jw4XB1ddX4+wPVMTcTqV61OkBat24NkUiEvLw8hIeHo3379jLrCwsLcefOHQBAhw4d1FFFUo0CAwPh4+MDb29v7NixQ6576ciRI5GUlIRp06bBx8cHf/31l8oh8vTpU1y+fJlrTURFReHFixfc+pCQEG5shZubG8RiMdzc3OS6xTZq1EjmMmijRo3QqFGjSjh7QipfrQ4QY2Nj9O7dGxcuXMDOnTvlAuTo0aPIyMiAhYWFzIRspPZJS0vDqFGj4O3tXWa30nr16uHUqVMYOnQoRo0axU0vXlxcjLi4OJnLTfPnz+ceInTp0iXMmTNHbn/W1tZwc3ND6acmTJo0CVOnTqVH5xKNV6sDBAAWL16MgIAA7NixA927d5eZC0vaY+rrr78us6cW0Xx8phe3t7dHjx49UFxcjKdPn8qM8QFKHmMqDZA2bdpgwIABMvco3NzcFF6uob81UltozAOlrl+/zo1yBUrmqcrPz4dYLJbpQXXv3j25rrOrV6/m5tKSzsYbGRkJiUSCgQMH4vTp0+UaJKUqeqBUzcAYQ9OmTdGqVSscOnQIjDG8e/cOjx8/xpMnT2QuO61btw6jR48GAHTr1g3//PMPtx9dXV24urpy4TBs2DC0bNlSXadFSJWpdQ+UKiwsREpKitzynJwc5OTkcL8XFxfLlVm8eDFatmyJjRs3IiwsDElJSfDw8ICfnx/mzJlTJeFB1K+goADR0dEoLi7GkydPsHLlSoSEhGDQoEFKnxnx8OFD7ufx48fjn3/+wYEDB9C+fXs4OTnR3wohpWhMgHTv3h0VaSz5+PjAx8enEmtEaorc3FzcvXuXa01I/xsbG4vi4mLuUqWZmRlsbGyQlpbGzfHk5ubGtSqaNm2K5s2bc/uVPr2uU6dOMk+yI4SU0JgAIXVbQUEBYmJi8OTJEzx58gQeHh4YMGAAgJKnVXbt2lXhdkZGRtzP79+/R48ePRAREYHGjRt/dPCodIxQ6X0QQv6HAoTUSGlpaVi9ejXXmnj+/LnM5cnJkydzAdKoUSO4uLigUaNGXItC+l/p/Evnzp3D8ePHMXLkSLRo0UKlOtD04oSUjQKEVLuCggI8f/6cu9wkDQkvLy/89NNPAEpuWP/8888yly0NDQ3h6uoKV1dXdOvWjVuuo6OD6OjoMo85a9Ysml6ckEqmMb2wNFFd74WVnJyMjIwMODs7AygJDg8PD8TExCjs7NClSxeZXk/Lli2DjY0N15po0KAB7w/ztLQ0ODo6okuXLipNLz506FBcu3aNGwdCSF1S63phkZrrw5vX0v+mpqaiZ8+eCA4OBlDSUsjJyUFxcTEMDAy4YJBecip9AxtApU6NT9OLE1L5KEBqmJo2Q6xUSkoKFw4SiQTTpk3j1nXr1g1v3rxRuF3pZ1IAwJkzZ2BtbV2h1gRfNL04IZWLLmFVofJcwlL3DLEf2rp1K+7evcuFRukxOI6OjjLPTBk4cCCSkpJkbl67ubmhcePGEIvF1VZnVaWlpXHTi3/4Xn/22Wc0vTip81T97KIAqUKq/iN8OEPsh9+Kjx8/DrFYXCkzxAKyrQnp5aa8vDwEBgZyZby8vHDz5k2Z7RwcHLgxE7/88kuNaBlVBGOMphcnRAEKkBpAlX+Ej80QC4CbITYwMFDlGWILCwvx8uVLNGzYkFs2Y8YMnDhxQuGIfqFQiJycHG4m2D/++EOmVdG4cWPuaXaEkNqNbqJrgIrOEAuUDHaTPnNC2pp4/PgxYmJiAJRM9SJ9Kl1eXh4XHvb29nI3sUvPDjtz5swqPHNCSG1AAaJGqs4QW1hYiNjYWIwYMQIXLlzAnj178MUXXwAAPvvsMxw6dEjhdmKxGK9fv4ajoyMA4Ntvv8X8+fOpNUEIqRQUIGrCGMPWrVvh6+srd9nqypUrCAwM5FoV0dHRKCoq4tZv3rwZ8+bNg0AggJubG+zs7GRuXkt/trW1lWlVSKceJ4SQykD3QKpQWdcRk5OTYWVlhSNHjmDkyJEy65YsWYLVq1fLLNPX14erqyv09fVx8+ZNJCcnw8LCAowxuvFLCKlUdA+khsvKygJQMkPsh7p37460tDSZbrF2dnYQCoW4dOkS+vbti8zMzBozRoQQUjdRgKiJoaEhgP/N+Fpa79690bt3b4Xb0QyxhJCagh7KrCYWFhZwdXXF8ePHy7UdzRBLCKkpKEDURCAQYNasWTh+/DiSkpJU2kY6Q+xnn31Gl64IIWpHAaJGkyZNglgsxrRp02R6WSlSVFSE6dOnQywWY+LEidVUQ0IIUY4CRI2kM8QGBgZi6NChSExMVFguMTERQ4cORWBgII4ePUozxBJCagS6ia5mNEMsIURT0TiQKlTe2XhphlhCSE1AkynWAHyeSEgzxBJC1I0GEmoogUAACwsLWFhYqLsqhBBSJrqJTgghhBcKEEIIIbxQgBBCCOGFAoQQQggvFCCEEEJ4oQAhhBDCCwUIIYQQXihACCGE8EIBQgghhBcKEEIIIbxQgBBCCOGFAoQQQggvFCCEEEJ4oQAhhBDCCwUIIYQQXihACCGE8EIBQgghhBcKEEIIIbxQgBBCCOGFAoQQQggvFCCEEEJ4oQAhhBDCCwUIIYQQXihACCGE8EIBQgghhBcKEEIIIbxQgBBCCOGFAoQQQggvFCCEEEJ4oQAhhBDCCwUIIYQQXihACCGE8EIBQgghhBcKEEIIIbxQgBBCCOGFAoQQQggvFCCEEEJ4oQAhhBDCCwUIIYQQXihACCGE8EIBQgghhBcKEEIIIbxQgBBCCOGFAoQQQggvFCCEEEJ4oQAhhBDCCwWIAi9fvsTnn3+ODh06QE9PDwKBQN1VIoSQGocCRIHo6GgcPXoU1tbW6NChg7qrQwghNRIFiAJdu3ZFUlISzp49i/79+6u7OoQQUiNRgCggFNLbQgghH6Mxn5SxsbHYvn07pk+fjpYtW0JbWxsCgQCrVq1Safvz58+jd+/eMDc3h4GBAdq0aYPNmzdDIpFUcc0JIaR20lZ3BVS1adMmbNq0ide269atw8KFCwEAzs7OMDQ0REREBObOnYugoCCcPHmSWh2EEFJOGvOpaWlpCR8fH3z//fe4cOECfH19Vdru5s2bWLRoEYRCIQ4cOICYmBhEREQgPDwcNjY2OHPmDDZs2FDFtSeEkNpHYwJkyZIlOHv2LJYuXYp+/frB0NBQpe1WrVoFxhimTZuGsWPHcstbtmzJBce6detQWFhYJfUmhJDaSmMChI+MjAwEBQUBAKZOnSq3fuTIkTA2NkZKSgquXLlS3dUjhBCNVqsD5N69eygoKICenh7atGkjt14kEqFdu3YAgNu3b1d39QghRKNpzE10Pp49ewYAcHBwgLa24lN1dnZGcHAwV1bq2LFjAIDIyEiZ393d3eHu7l5VVSaEEI1RqwPk/fv3AAAzMzOlZaTrpGWlRo4cqfD3ZcuWYfny5Qr3lZ+fj/z8fO739PR0ACWX0gghRFNIP7MYY2WWq9UBkpeXBwDQ0dFRWkZXVxcAkJubK7P8Y2+cImvXrsWKFSvkltvb25d7X4QQom6ZmZkwMTFRur5WB4ienh4AoKCgQGkZaYtBX1+/wsdbuHAh5s+fz/0ukUiQmpoKCwuLck3ImJGRAXt7e7x48QLGxsYVrhdRjt7r6kXvd/Xi+34zxpCZmYkGDRqUWa5WB4iyy1OlqXKZS1W6urpci0bK1NSU9/6MjY3pf7JqQu919aL3u3rxeb/LanlI1epeWI0bNwYAJCQkoKioSGGZ58+fy5QlhBCimlodIK1bt4ZIJEJeXh7Cw8Pl1hcWFuLOnTsAQNO2E0JIOdXqADE2Nkbv3r0BADt37pRbf/ToUWRkZMDCwgLdu3ev5topp6uri2XLlsldDiOVj97r6kXvd/Wq8vebaahJkyYxAGzlypVllgsJCWECgYAJhUJ24MABbvn9+/eZjY0NA8B++OGHqq4uIYTUOgLGePRXVYPr169jyJAh3O9ZWVnIz8+HWCyW6UF17949uW6zq1evxpIlSwD8bzbeyMhISCQSDBw4EKdPn4aWllb1nAghhNQSGtMLq7CwECkpKXLLc3JykJOTw/1eXFwsV2bx4sVo2bIlNm7ciLCwMCQlJcHDwwN+fn6YM2cOhQchhPCgMS0QQgghNUutvolOCCGk6lCA1ACTJ0+GQCAo8yWdloWopiKPQL558yaGDBkCKysr6Ovrw93dHStXrqR/AyX4vNfLly//6N/848ePq/EsNANjDCEhIfjPf/6Djh07wtTUFDo6OmjQoAF8fX0/+liKyv7b1ph7IHVB48aNYW1trXAdPXK3fPg+Ann//v2YNGkSiouLYWtrC3t7e0RGRuK7777D2bNncfXqVYjF4iqoseaqyOOm7e3t4eDgoHAdvc/yLl++zA1NEAqFaNSoEQwMDPDs2TOcOHECJ06cwJIlS7By5Uq5bavkb1utfcAIY+x/XZJ3796t7qrUGitXrmQ+Pj7s+++/ZxcuXGC+vr4f7fYdGxvLdHV1GQD2448/MolEwhhjLC4ujrm6ujIAbPbs2dV1ChqDz3u9bNkyBoAtW7as+ipaC1y6dIk1atSI/f777yw1NZVbnp+fzxYuXMgAMADs7NmzMttV1d82BUgNQAFS9VQZN/TZZ58xAKxv375y665fv84AMJFIxJKSkqqyqhpPlfeaAoSf9PR0VlhYqHR9//79GQA2ePBgmeVV9bdN10UIQcm15ZMnTwJQ/PhjLy8vuLm5obCwEKdPn67u6hECoGR2DWUPxwOAPn36AACePn3KLavKv20KkBrk2LFjGDp0KHr27IkxY8Zg8+bN3EOpSNVKSEhAYmIiAKBz584Ky0iX0+OPK8+VK1cwcuRI9OzZEyNGjMCPP/6IpKQkdVdLY0lvhpceXF2Vf9t0E70GOXfunMzvhw8fxrJly3DgwAH069dPTbWqG6SPNNbV1VX6DARnZ2eZsqTi/vnnH5nfjx8/juXLl+P333/H5MmT1VMpDcUYw9GjRwHIBkVV/m1TC6QGcHFxwZo1axAREYGMjAxkZmbi4sWL6NChA96/f4+hQ4fi7t276q5mrSZ9LoypqanSh3+p8nwZopr69etj0aJFuHPnDlJSUpCTk4Pr16+jf//+yM3NxZQpU3D27Fl1V1OjbN++Hffu3YOOjg6++OILbnlV/m1TC6QGWLp0qdyyPn36oFu3bujSpQtCQ0PxzTffIDg4WA21qxsq8vhjUn4zZ86UW+bl5YVz587B19cXJ0+exJdffgkfH59yPc2zrgoPD8e8efMAAKtWrYKLiwu3rir/tqkFUoPp6Ohw/bmvXr1K33yrUHU//pgoJhAIsG7dOgBATEwM/v33XzXXqOaLjY2Fj48P8vLyMG7cOCxYsEBmfVX+bVOA1HCdOnUCUPJ8denTE0nlkzbh09LSwJRMD1eZjz8myjVp0gTm5uYAgOjoaDXXpmZLSkpCnz59kJiYiIEDB2LPnj1yLbaq/NumAKnhRCIR97Oyx/KSipM+0jg/Px+vX79WWIYef1x9pH/39DevXGpqKvr06YOYmBh069YNR48elfm8kKrKv20KkBru4cOH3M92dnZqrEnt5uDggHr16gEoefaMItLl9PjjqpWcnIy3b98CoL95ZbKysjBgwABERkaiXbt2OHv2rNLLT1X5t00BUsP9/PPPAAA3NzfY2tqquTa1l0AgwLBhwwAofvzxjRs38PjxY4hEIgwePLi6q1enbNiwAYwxmJiYoF27duquTo2Tn5+PIUOG4Pbt22jWrBkCAgJgZGSktHxV/m1TgKjZpUuXsHDhQsTGxsosT09Px9y5c3Hw4EEAwHfffaeO6tUp//nPf6Cjo4OLFy9i/fr13PXi+Ph4TJkyBQAwbdo07tsc4efhw4f47LPPZFrXQElvoTVr1uCHH34AAHzzzTdl9hyqi4qLizFmzBhcvnwZLi4uuHTpEne/qCxV9rddrolPSKU7efIkNwGara0ta9euHWvVqhXT0dFhAJhAIKD5gngICQlhFhYW3Es6kZxYLJZZnpCQILPd3r17mVAo5P49WrduzUQiEQPAPD09WVZWlprOqOYq73t979497m/eysqKeXp6Mk9PTyYWi7nlU6dO5Sb8I/9z4MAB7j1q3Lgx69y5s8LXiBEj5Latir9tChA1S0hIYIsXL2Y9e/ZkDg4OTF9fn+np6bGGDRuyiRMnslu3bqm7ihrpypUr3P9oZb1iY2Pltr1+/Trz8fFh5ubmTFdXl7m6urLly5ez3Nzc6j8RDVDe9/r9+/ds5cqVrH///qxhw4bM0NCQ6ejoMDs7OzZixAgWEBCg3hOqwXbv3q3Se+3o6Khw+8r+26ZH2hJCCOGF7oEQQgjhhQKEEEIILxQghBBCeKEAIYQQwgsFCCGEEF4oQAghhPBCAUIIIYQXChBCCCG8UIAQQgjhhQKEEEIILxQghGggJycnCAQCxMXFqbsqpA6jACGEEMILBQghhBBeKEAIIYTwQgFCCCGEFwoQQgghvFCAEEII4YUChBBCCC8UIIQQQnihACGEEMILBQghhBBeKEAIIYTwQgFCCCGEFwoQQgghvFCAEEII4YUChBBCCC8UIIQQQnihACGEEMKLgDHG1F0JQgghmodaIIQQQnihACGEEMILBQghhBBeKEAIIYTwQgFCCCGEFwoQQgghvFCAEEII4YUChBBCCC8UIIQQQnihACGEEMILBQghhBBeKEAIIYTwQgFCCCGEl/8H0oJOhbX6fbMAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 400x550 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[22973.40233669    57.9693501     51.68503045    88.68017316]\n",
      " [11008.78042079  1770.85828983    78.49158732   168.31842208]\n",
      " [ 8438.805766    1327.33856746   130.91192542   240.775419  ]]\n",
      "(3, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x550 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[  847.79945526    68.4936942     30.93433866    14.98974204]\n",
      " [ 1436.37749718   121.84872657    33.67270653    23.31488729]\n",
      " [ 2034.20314715   183.04336896    36.87637733    33.45811367]\n",
      " [ 2662.54470063   255.89125532    40.72133858    43.97533369]\n",
      " [ 3298.22283015   338.68206723    45.18133668    55.72730112]\n",
      " [ 3975.02183822   434.62170656    48.52382503    66.15307045]\n",
      " [ 4665.95391902   541.97098255    52.92883241    76.88768148]\n",
      " [ 5400.4447474    661.53683221    55.61075684    88.52413559]\n",
      " [ 6128.60935242   788.91548731    59.42407684    98.50320864]\n",
      " [ 6906.5827759    930.44354327    62.71864017   109.28231049]\n",
      " [ 7666.71485804  1077.02884364    65.75800996   120.79049039]\n",
      " [ 8493.20260253  1238.83633696    69.65924565   132.44293427]\n",
      " [ 9303.16526311  1407.94861969    73.94129769   143.53026342]\n",
      " [10165.77832411  1586.56962109    76.51706985   155.96951628]\n",
      " [11008.78042079  1770.85828983    78.49158732   168.31842208]]\n",
      "[[2.92829313 1.83565059 1.49044084 1.17579416]\n",
      " [3.15726859 2.08582099 1.52727803 1.36763332]\n",
      " [3.30839432 2.262554   1.56674825 1.52450145]\n",
      " [3.42529691 2.40805544 1.60982205 1.64320914]\n",
      " [3.51827999 2.5297922  1.65495908 1.74606801]\n",
      " [3.59933952 2.63811141 1.68595503 1.82055001]\n",
      " [3.66894045 2.73397603 1.72369231 1.88585677]\n",
      " [3.73242953 2.82055403 1.74515881 1.94706169]\n",
      " [3.78736194 2.89703048 1.77396244 1.99345038]\n",
      " [3.83926322 2.96869003 1.79739663 2.03854987]\n",
      " [3.88460931 3.03222733 1.81794866 2.08203274]\n",
      " [3.92907148 3.09301394 1.84297877 2.12202879]\n",
      " [3.96863074 3.14858681 1.86888707 2.15694348]\n",
      " [4.00714064 3.20045913 1.88375833 2.19303973]\n",
      " [4.04173921 3.24818381 1.89482311 2.22613165]]\n",
      "(15, 4)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 450x650 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "\n",
    "for dataset in ['eucore','mathoverflow','Deezer','Email','Gnutella31']:\n",
    "#for dataset in ['mathoverflow','eucore']:\n",
    "    # extract anchor size \n",
    "    x = extract_anchor_size(dataset)\n",
    "    x = np.array(x)\n",
    "    print(\"raw\")\n",
    "    print(x)\n",
    "    print(\"log 10 \")\n",
    "    print(np.log10(x))\n",
    "\n",
    "    print(\"times to incavt\")\n",
    "    print(x/x[:,2].reshape(-1,1))\n",
    "    print('average times')\n",
    "    print((x/x[:,2].reshape(-1,1)).mean(0))\n",
    "\n",
    "    print(x.shape)\n",
    "\n",
    "    yticklabels=['2020-01',\n",
    "    '2020-02',\n",
    "    '2020-03',\n",
    "    '2020-04',\n",
    "    '2020-05',\n",
    "    '2020-06',\n",
    "    '2020-07']\n",
    "\n",
    "    m = ['OLAK','Greedy', 'IncAVT','RCM']\n",
    "    xticklabels=['Prevent','Spread','Treat','Detect','Other']\n",
    "\n",
    "\n",
    "\n",
    "    fig, ax= plt.subplots(figsize=[4,5.5])\n",
    "\n",
    "    ax.plot([i for i in range(4)],np.log10(x[:,0]),':sk',markerfacecolor=\"None\",markersize=10)\n",
    "    ax.plot([i for i in range(4)],np.log10(x[:,1]),'->k',markerfacecolor=\"None\",markersize=10)\n",
    "    ax.plot([i for i in range(4)],np.log10(x[:,2]),'--ok',markerfacecolor=\"None\",markersize=10)\n",
    "    ax.plot([i for i in range(4)],np.log10(x[:,3]),'--*k',markerfacecolor=\"None\",markersize=10)\n",
    "\n",
    "    plt.setp(ax, yticks=[y for y in range(1,7)],yticklabels=[r'$10^1$',r'$10^2$',r'$10^3$',r'$10^4$',r'$10^5$',r'$10^7$'])\n",
    "    plt.setp(ax, xticks=[y for y in range(4)],xticklabels=[5,10,15,20])\n",
    "    plt.tight_layout()\n",
    "    if dataset==\"eucore\":\n",
    "        plt.ylabel('Time (msec)')\n",
    "    else:\n",
    "        plt.ylabel('Time (sec)')\n",
    "    plt.xlabel('l')\n",
    "\n",
    "    plt.legend(m,loc='upper left',edgecolor='None')\n",
    "    plt.savefig(\"{}_l_runtime.pdf\".format(dataset),bbox_inches = \"tight\")\n",
    "\n",
    "    plt.show()\n",
    "    \n",
    "    #### extract core size \n",
    "    x = extract_core_size(dataset)\n",
    "    x = np.array(x)\n",
    "    print(x)\n",
    "    print(x.shape)\n",
    "\n",
    "    yticklabels=['2020-01',\n",
    "    '2020-02',\n",
    "    '2020-03',\n",
    "    '2020-04',\n",
    "    '2020-05',\n",
    "    '2020-06',\n",
    "    '2020-07']\n",
    "\n",
    "\n",
    "    xticklabels=['Prevent','Spread','Treat','Detect','Other']\n",
    "\n",
    "\n",
    "    m = ['OLAK','Greedy', 'IncAVT','RCM']\n",
    "    fig, ax= plt.subplots(figsize=[4,5.5])\n",
    "\n",
    "    if dataset=='Gnutella31':\n",
    "        ax.plot([i for i in range(3)],np.log10(x[:,0]),':sk',markerfacecolor=\"None\",markersize=10)\n",
    "        ax.plot([i for i in range(3)],np.log10(x[:,1]),'->k',markerfacecolor=\"None\",markersize=10)\n",
    "        ax.plot([i for i in range(3)],np.log10(x[:,2]),'--ok',markerfacecolor=\"None\",markersize=10)\n",
    "        ax.plot([i for i in range(3)],np.log10(x[:,3]),'--*k',markerfacecolor=\"None\",markersize=10)\n",
    "\n",
    "        plt.setp(ax, yticks=[y for y in range(1,7)],yticklabels=[r'$10^1$',r'$10^2$',r'$10^3$',r'$10^4$',r'$10^5$',r'$10^6$'])\n",
    "        plt.setp(ax, xticks=[y for y in range(3)],xticklabels=[2,3,4])\n",
    "    else:\n",
    "        ax.plot([i for i in range(4)],np.log10(x[:,0]),':sk',markerfacecolor=\"None\",markersize=10)\n",
    "        ax.plot([i for i in range(4)],np.log10(x[:,1]),'->k',markerfacecolor=\"None\",markersize=10)\n",
    "        ax.plot([i for i in range(4)],np.log10(x[:,2]),'--ok',markerfacecolor=\"None\",markersize=10)\n",
    "        ax.plot([i for i in range(4)],np.log10(x[:,3]),'--*k',markerfacecolor=\"None\",markersize=10)\n",
    "        plt.setp(ax, yticks=[y for y in range(1,7)],yticklabels=[r'$10^1$',r'$10^2$',r'$10^3$',r'$10^4$',r'$10^5$',r'$10^6$'])\n",
    "        if dataset =='Deezer' or dataset == 'eucore' or dataset =='mathoverflow':\n",
    "            plt.setp(ax, xticks=[y for y in range(4)],xticklabels=[2,3,4,5])\n",
    "        else:\n",
    "            plt.setp(ax, xticks=[y for y in range(4)],xticklabels=[5,10,15,20])\n",
    "    plt.tight_layout()\n",
    "    if dataset==\"eucore\":\n",
    "        plt.ylabel('Time (msec)')\n",
    "    else:\n",
    "        plt.ylabel('Time (sec)')\n",
    "    plt.xlabel('K')\n",
    "    plt.legend(m,loc='upper left',edgecolor='None')\n",
    "    plt.savefig(\"{}_K_runtime.pdf\".format(dataset),bbox_inches = \"tight\")\n",
    "\n",
    "    plt.show()\n",
    "    \n",
    "    ####  extract snapshot size \n",
    "    \n",
    "    x = extract_snapshot_size(dataset)\n",
    "    x = np.array(x)\n",
    "    print(x)\n",
    "    print(np.log10(x))\n",
    "    print(x.shape)\n",
    "\n",
    "    yticklabels=['2020-01',\n",
    "    '2020-02',\n",
    "    '2020-03',\n",
    "    '2020-04',\n",
    "    '2020-05',\n",
    "    '2020-06',\n",
    "    '2020-07']\n",
    "\n",
    "\n",
    "    xticklabels=['Prevent','Spread','Treat','Detect','Other']\n",
    "\n",
    "    m = ['OLAK','Greedy', 'IncAVT','RCM']\n",
    "    fig, ax= plt.subplots(figsize=(4.5,6.5))\n",
    "\n",
    "\n",
    "\n",
    "    ax.plot([i for i in range(2,32,2)],np.log10(x[:,0]),':sk',markerfacecolor=\"None\",markersize=10)\n",
    "    ax.plot([i for i in range(2,32,2)],np.log10(x[:,1]),'->k',markerfacecolor=\"None\",markersize=10)\n",
    "    ax.plot([i for i in range(2,32,2)],np.log10(x[:,2]),'--ok',markerfacecolor=\"None\",markersize=10)\n",
    "    ax.plot([i for i in range(2,32,2)],np.log10(x[:,3]),'--*k',markerfacecolor=\"None\",markersize=10)\n",
    "\n",
    "\n",
    "    plt.ylim(1,4)\n",
    "    plt.setp(ax, yticks=[y for y in range(0,7)],yticklabels=[0,r'$10^1$',r'$10^2$',r'$10^3$',r'$10^4$',r'$10^5$',r'$10^6$'])\n",
    "    plt.setp(ax, xticks=[y for y in range(2,32,4)],xticklabels=range(2,32,4))\n",
    "    plt.tight_layout()\n",
    "    if dataset==\"eucore\":\n",
    "        plt.ylabel('Time (msec)')\n",
    "    else:\n",
    "        plt.ylabel('Time (sec)')\n",
    "    plt.xlabel('T')\n",
    "    plt.legend(m, loc='upper left',edgecolor='None')\n",
    "    plt.savefig(\"{}_T_runtime.pdf\".format(dataset),bbox_inches = \"tight\")\n",
    "\n",
    "    plt.show()\n",
    "    \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

